Measurement of three-dimensional inclusive muon-neutrino charged-current cross sections on argon with the MicroBooNE detector

We report the measurement of the differential cross section $d^{2}\sigma (E_{\nu})/ d\cos(\theta_{\mu}) dP_{\mu}$ for inclusive muon-neutrino charged-current scattering on argon. This measurement utilizes data from 6.4$\times10^{20}$ protons on target of exposure collected using the MicroBooNE liquid argon time projection chamber located along the Fermilab Booster Neutrino Beam with a mean neutrino energy of approximately 0.8~GeV. The mapping from reconstructed kinematics to truth quantities, particularly from reconstructed to true neutrino energy, is validated within uncertainties by comparing the distribution of reconstructed hadronic energy in data to that of the model prediction in different muon scattering angle bins after applying a conditional constraint from the muon momentum distribution in data. The success of this validation gives confidence that the missing energy in the MicroBooNE detector is well-modeled within uncertainties in simulation, enabling the unfolding to a three-dimensional measurement over muon momentum, muon scattering angle, and neutrino energy. The unfolded measurement covers an extensive phase space, providing a wealth of information useful for future liquid argon time projection chamber experiments measuring neutrino oscillations. Comparisons against a number of commonly used model predictions are included and their performance in different parts of the available phase-space is discussed.

==> anc/microboone_cc_inclusive_additional_smearing_matrix.txt <==
0.509672 -0.11205 0.422147 -0.054062 -0.112592 -1.31323 0.0190038 -0.0242505 0.0360436 0.277664 -0.0475498 0.0500786 0.361746 -0.0157487 0.0684869 0.506017 3.58571e-05 0.013608 -0.105875 0.0259788 -0.0101425 -0.150794 0.0560599 -0.0185791 0.0860218 0.022131 -0.0241501 -0.0860853 -0.0237338 -0.0291836 0.310436 -0.0471706 0.00862793 -0.0116493 -0.612201 0.00549823 -0.0283453 0.0235363 0.0450128 -0.0404241 0.0147967 0.118131 -0.0294406 0.0223292 0.218807 0.0192476 -0.00491504 -0.00771416 -0.00802359 -0.188495 0.0329928 -0.0118928 -0.00288848 -0.00107423 0.0130387 0.0392225 -0.00527898 0.0110717 0.00747665 0.0813018 -0.0133599 0.0071091 0.0164174 -0.0714673 0.11641 0.592655 0.0500744 0.0624674 0.0140599 0.081711 -0.0067144 -0.0229752 -0.00376885 -0.107255 -0.024936 -0.00917581 -0.0633111 -0.0168528 0.000853257 -0.00548783 -0.00134975 -0.0131055 0.0119485 4.93954e-05 -0.00718497 -0.00915312 -0.017248 -0.141001 0.0166465 0.00208425 -0.000765691 -0.00485007 -0.00582728 -0.0375999 0.0263592 0.00596867 0.0100055 0.00395218 0.00884777 0.0507456 0.0126307 0.00725485 0.00333027 0.00358719 0.0158054 0.00494214 0.0485221 0.274649 -0.00098749 0.0106098 -0.0221301 -0.244617 -0.0206769 -0.0114929 -0.0658552 -0.0123153 -0.00761318 -0.0702883 -0.00425554 -0.00170967 -0.00722344 -0.0291298 0.000251746 0.00110792 -0.00616406 -0.0370915 0.0077173 -0.00141195 -0.0119884 0.00847145 0.000806084 0.0019857 0.0102114 -0.00151592 0.000731029 0.00183026 0.000815323 0.005886
-0.0986613 0.514969 -1.59955 -0.120431 0.0139543 -1.32896 -0.069297 -0.0179445 0.0324174 0.98878 -0.0117228 0.00954281 0.37848 0.0315159 0.0229778 0.166623 -0.000998922 0.0190895 -0.0398442 -0.00627813 0.0394898 0.0923942 0.00177553 0.037512 0.00611198 0.018495 0.0488961 -0.219834 -0.0614442 0.021014 0.278809 0.00528001 0.00572181 -0.0148388 -0.353349 -0.0437309 -0.0249761 -0.00553406 0.0744068 -0.0258991 0.00107638 0.135418 0.0248283 0.0170436 0.0939096 0.00323079 0.0146217 0.000612217 -0.0085207 -0.0619227 -0.00931084 0.0198666 0.0067903 0.000424302 0.0427526 9.25098e-05 0.0142322 0.000208597 -0.00558871 -0.0156658 0.0379917 -0.0101012 0.0606883 0.0396445 -0.057393 0.456482 0.0386164 0.0241215 -0.00220872 -0.118261 -0.0283736 -0.0308992 -0.0260083 -0.121319 -0.0222713 -0.00892831 0.0458659 0.016551 0.00294572 0.00213196 -0.00387664 -0.0749331 0.020594 0.00570567 0.00176767 -0.00402666 -0.0095681 -0.0777683 -0.00542619 0.00661843 0.00368342 0.00177455 0.00242786 0.0137971 -0.00470608 0.00355728 -0.000178317 0.000741055 -0.00087812 -7.45538e-05 0.00372837 -0.00220559 0.00616133 0.00831624 0.0327771 0.0246871 0.00656324 0.208954 0.0149464 0.00949272 0.00114091 -0.102321 -0.0166014 -0.0079201 -0.0445538 -0.0148334 -0.00516223 0.0232867 0.00474702 -0.00328523 -0.00387669 -0.0249506 0.00277837 -0.00157258 -0.00506611 -0.0235573 0.00331413 -0.000203968 -0.00387941 0.00481995 0.000499866 0.000579976 -0.00337108 -0.00218807 0.00148576 0.00245472 0.000491919 -0.00187472
0.00218354 -0.00933377 0.368032 -0.00303862 -0.0030796 0.00975339 -0.00329172 -0.00246019 -0.00262344 -0.0360148 -0.00120178 -0.00037619 0.00125949 0.00071471 -0.00105263 0.00304421 0.00365586 -0.00101508 0.0150455 0.00290748 -0.000392505 0.0235905 0.00289681 0.00096972 0.0139443 0.00200439 0.000204217 0.00270149 0.00165876 -0.00319811 -0.0662295 -0.00419998 0.000520916 0.00230267 0.00215201 -0.00185357 -0.0008883 7.36883e-05 0.00365796 -0.000119148 0.000178412 -3.68313e-05 0.000496036 -0.000584117 -0.00185815 0.00289255 0.000114031 0.000653434 0.000674103 0.00713426 0.00233219 0.000164439 0.00060866 0.000338657 0.00119098 0.00253053 0.000259985 0.000515688 0.000189668 -0.000257454 0.000991496 0.000176652 -0.00356791 0.000402157 0.0018824 0.0400524 -0.00372485 -0.000480503 0.00175761 -0.0269263 -0.000854311 -0.000664995 0.000454276 0.0134895 -0.000480769 0.000269708 0.00653211 -4.74501e-05 0.000137654 0.000420795 0.000129801 0.000513756 0.00128452 0.000757957 0.000859994 0.00077761 0.000879341 0.00688969 0.00114609 0.000473119 0.000370762 3.5797e-05 -0.000145368 -0.00174073 0.000937657 9.43164e-07 -0.000105596 -0.000222579 -0.000403654 -0.00120771 0.000234532 -0.000233506 -0.000348253 -0.0005364 -0.00182778 -0.000601007 -7.00625e-05 -0.038792 -0.00114315 -0.000886921 -0.00125146 -0.0189416 -0.000697886 -0.000227524 0.00139662 -0.000215439 5.45441e-05 0.00219203 8.28931e-06 6.24834e-05 0.000564988 0.0024751 0.000288534 0.000193609 0.000749283 0.00305806 0.000133318 6.11864e-05 -0.000388138 -0.000117967 -5.77852e-05 -0.000207438 -0.000383719 -0.000461162 -0.000118668 -0.00010658 -4.43174e-05 0.000133532
-0.0148757 -0.0726527 -0.190901 0.505928 -0.069125 -0.227326 -0.0251666 -0.0141804 -0.0201314 0.0713715 -0.041583 -0.0022818 0.307728 -0.00701313 0.0414947 0.340969 0.0170273 0.0194701 0.133028 -0.00913936 0.00839756 -0.0393675 -0.0248046 0.00734728 -0.0166694 -0.0165264 0.0054003 0.0566693 0.0367339 -0.00690887 0.282349 0.00835073 -0.0778574 -0.013228 -0.288732 -0.047896 -0.00273212 -0.00531157 0.0373489 -0.0417904 -0.000975785 0.129802 0.00186604 0.00990631 0.10129 -0.0180419 0.0043403 0.00626893 0.00482372 0.0652538 -0.0272968 0.00343158 0.0049241 0.00508683 0.0418144 -0.0284063 0.0073539 0.00670056 0.00266669 -0.0147845 0.00909049 0.0176813 0.0187979 0.0294875 0.0351636 0.678264 -0.0686703 0.000555193 -0.0225625 -0.242658 -0.013877 0.0147613 -0.00673225 -0.0988417 0.00252655 -0.0083294 -0.0990258 0.0126578 -5.77567e-05 0.000229167 -0.00744538 -0.0693641 -0.0231333 -0.00234357 0.00179673 0.000366528 0.000332991 0.0109541 -0.0229472 -0.000546466 0.00583037 0.00564271 0.00428579 0.000685943 -0.0174039 0.00503286 0.00393105 -0.00129874 -0.0094537 -0.0404174 0.0116605 0.0140913 0.00352902 0.000399358 0.028275 0.0165302 0.0228478 0.30949 0.00482141 0.0171008 -0.00907775 -0.078324 0.012502 -0.00367188 -0.0915591 0.0033114 -0.00505039 -0.0479957 0.0032681 -0.000617925 -0.00473054 -0.0421086 -0.00773313 -0.00163464 -0.00391087 -0.0184683 -0.00381649 0.00193532 0.0113887 0.000949669 0.00172553 0.00107246 -0.00528796 0.0134682 0.00251167 0.0013304 0.000347316 0.00307047
-0.0560181 0.0655632 -0.715453 -0.108076 0.370953 -1.16894 0.0426868 -0.00440401 0.036942 0.597555 -0.00644882 0.0150492 0.24704 -0.0237177 -0.00362708 0.453126 -0.0162327 0.00836585 0.411613 0.00388668 -0.00343149 0.053502 0.0108443 -0.00622778 0.153701 -0.000873409 -0.0168123 0.109042 -0.0610281 0.0763877 -0.014061 -0.151397 -0.0197446 0.0302214 -0.402422 0.0270029 -0.0188385 0.0344877 -0.127528 -0.0192951 0.00606251 0.0115727 -0.0297683 -0.00853942 0.13796 -0.00647093 0.00534573 0.0121865 0.0134336 0.119046 0.000288883 0.00567166 0.00330745 -0.00218826 -0.0542974 0.0158865 0.00345357 0.00867046 0.00175735 0.0121166 -0.014207 0.00496309 0.0617171 -0.00038169 0.0921732 0.21219 -0.0716262 -0.0543581 0.0526952 -0.494074 0.0121311 0.00518229 0.0299775 -0.137834 -0.0124867 0.000470051 -0.0242648 -0.0397063 -0.0181823 -0.0113889 -0.00247134 -0.00315961 -0.0226834 0.00359718 0.00383591 0.00676027 0.0041546 0.0374811 -0.000251999 0.0131706 0.00660243 0.0011669 -0.00505853 -0.0500891 0.00942425 0.00992324 0.0102296 0.000923254 -0.000520723 0.00882811 0.000944733 0.00621866 0.00326397 0.00138016 0.00244382 0.0181031 0.0249645 0.436858 0.0014221 -0.0056394 0.0160291 -0.384619 0.00316578 0.00844987 0.00114008 -0.00283073 -0.00155633 -0.0220111 -0.0135407 -0.0047226 -0.0114171 -0.0346824 -0.00760216 0.0006531 -0.000716836 0.00248144 0.00694604 0.00379634 7.66014e-05 0.00550291 0.00434121 0.00190397 0.00307898 -0.00110998 0.000734856 -0.000172603 -0.000270166 0.000181153
-0.00439317 -0.00285049 0.00574212 0.00178291 -0.00942068 0.285823 0.00113127 -0.00328186 -0.00303399 -0.0022196 0.00042875 -0.000608376 0.0286095 0.00170828 0.00190378 0.045295 -0.00129576 0.00163613 0.040866 -0.00142687 0.000811904 0.0325839 -0.00138297 0.000181383 0.0355333 -0.000145263 0.000734172 0.0331585 -0.00486958 0.000378768 0.0140168 0.00106123 -0.00359145 -0.00629351 -0.0477545 0.000167315 -0.00160624 -0.00212285 -0.00687659 -0.000567006 0.000122383 0.0155997 0.000471354 0.00100288 0.0212431 -0.00111791 0.000510538 0.00110156 0.000320574 -0.00153179 -0.000855838 0.000249643 0.000765618 0.000287354 0.002138 -0.00129287 0.000232452 0.000597499 0.000244512 -0.00129924 0.000640335 0.000448422 -0.000411368 -0.00243516 1.94407e-05 -0.0265979 -0.000672438 -6.50673e-05 -0.00410026 -0.00390581 -0.00126848 -0.000704762 7.4478e-06 -0.00266997 -0.000897345 0.000448217 0.00902569 -0.000423034 0.000309271 0.000796898 0.000728418 0.00727822 -0.000575489 -2.29347e-05 0.000480101 -9.02305e-06 -0.00023969 -0.0026141 -0.000552137 -0.00020623 0.00025377 -1.66197e-05 1.1759e-05 0.000910059 -0.000571795 0.000319866 0.000204389 -0.00014985 -8.23091e-05 0.000250681 0.000309924 5.28922e-06 -7.52893e-05 -2.97219e-05 0.000541197 -0.00027491 -0.000398151 -0.000478851 -0.000211027 0.000418537 0.000791314 -0.00401141 -0.000342479 0.000377258 0.000819655 -0.000224022 0.000247264 0.00221466 -6.95521e-05 0.000129716 0.000399962 0.00033844 0.000145334 6.14362e-05 0.000308831 0.000376429 8.52958e-05 8.50295e-05 -7.71214e-05 0.00043376 9.78162e-05 -6.64998e-08 0.000165421 0.00034571 -6.57338e-06 4.37831e-05 -4.32967e-05 -0.000288172
0.0251086 -0.0568939 -0.223783 -0.0326931 0.0471992 0.0177185 0.444377 -0.0979172 0.0263053 0.105968 -0.0335761 0.0534344 0.361912 -0.00842506 0.00806753 0.183762 -0.0516742 0.00911634 0.207242 -0.0471827 0.0179261 0.237404 -0.0340653 0.00280405 0.0618945 -0.0128696 0.0175674 0.0319008 -0.0164848 -0.0295327 0.394353 -0.0512946 0.0172359 -0.0627252 -0.281247 0.0716543 -0.0792623 -0.00437999 -0.197645 -0.0435915 0.0068081 -0.0260048 -0.014486 0.000800627 0.124309 -0.00384161 0.0124562 0.00727456 0.00593163 -0.0312942 -0.0238069 0.0149022 0.00908788 0.00709354 0.0407055 -0.012296 0.00182634 0.00453909 0.00144938 -0.0294107 0.00581821 0.00159252 0.03432 0.0179239 0.0272543 0.456362 0.031308 0.0213162 -0.0605998 0.0452823 -0.0148491 -0.0179619 -0.00651913 -0.0435694 -0.0104846 -0.00875811 -0.0759848 -0.00406315 -0.0103521 -0.00148874 0.000854957 0.00540265 -0.00312362 0.00186908 0.00331651 0.00272543 0.000620138 0.0058607 -0.0149336 -0.000899478 0.00290345 0.00483837 0.00478403 0.0287112 -0.00272589 -0.000879114 0.0143894 0.00315113 -0.00139228 -0.0261729 -0.00444682 0.004273 -0.00124963 0.00052639 -0.0141788 0.00962209 0.0182455 0.412045 0.0192533 0.0160219 -0.0121254 -0.278249 0.0104491 0.000495424 -0.0624488 0.00967701 -0.00369967 -0.0355322 -0.00137844 -0.00420268 -0.00703505 -0.0258175 -0.0106782 -0.00279508 -0.00217616 -6.55403e-05 -0.00627903 0.000759608 0.00426808 -0.00341736 0.00450693 0.0029748 -0.00170622 0.0107708 0.00118234 0.000100418 -0.000868229 0.00143417
-0.0279139 -0.0209241 -0.347611 -0.0237187 0.0190582 -0.51403 -0.172405 0.438219 0.0206848 -0.540215 -0.0633946 0.0533636 0.329808 -0.0196929 0.105446 0.33238 -0.0407576 0.0293887 0.257844 -0.105087 0.000440143 0.374916 -0.0977043 0.03213 0.35498 -0.0148376 0.057023 -0.046499 -0.052589 0.0402821 0.405334 0.0444926 0.0518332 0.0323077 -0.936817 -0.148735 -0.0035119 -0.0293032 -0.14727 -0.10544 0.00481055 -0.0160455 0.0319847 0.0416711 0.124407 0.00216414 0.00561631 0.009519 -0.00163568 0.0755328 -0.0440796 -0.0121841 0.00522161 -0.00463574 -0.0214563 -0.0484193 0.00932678 0.0116512 0.00137784 -0.000292202 0.0443685 0.0016944 0.0170591 -0.0234221 0.0266377 -0.120248 0.0617855 0.115198 0.0804234 -0.0645481 -0.0635098 -0.082493 -0.0250741 -0.150981 -0.0440387 -0.00769895 -0.108228 0.0339722 0.0257905 0.00941393 -0.000641222 0.0067949 0.0299826 0.00614152 0.00962265 0.0031 0.00776878 0.0440409 -0.0215644 -0.0136592 -0.00263061 -0.00564659 -0.00304782 -0.0308179 -0.00939356 0.000618661 -0.00119602 0.00154714 0.00141162 0.00232213 0.0249573 -0.00270992 0.00381566 -0.000941275 0.0152799 -0.000881529 -0.00349413 0.54977 0.0115511 0.0277142 0.003182 -0.190871 -0.0377577 -0.0135139 -0.220094 -0.0179484 -0.00611653 -0.0288377 0.00684688 0.00289634 -0.00212324 0.00519183 0.00504393 0.000486962 0.000401622 0.0273425 -0.00199428 -0.00189626 0.00363846 0.00903315 -0.000661977 0.00614286 0.0137724 0.00622291 0.00217591 0.0025881 -0.00135608 -0.00881738
0.00691658 0.0316351 -0.400385 -0.1296 0.0103842 -0.770267 0.00205155 0.00126023 0.456314 -0.650169 -0.0381383 0.0415433 -0.052083 -0.040959 0.0348679 0.483943 -0.0199438 0.013764 0.113044 -0.0585581 0.0395406 0.167776 -0.0728548 0.0551242 0.407212 -0.0436286 0.0490766 -0.0461252 0.0302491 -0.0083672 0.418161 -0.0968798 0.0300902 -0.0197502 -0.420294 -0.00195936 -0.0400073 0.061164 -0.069431 -0.0307676 0.00927235 0.1335 -0.0112377 0.0198589 0.0730256 -0.0168204 0.022281 -0.0115732 -0.00666493 0.179808 -0.054779 0.0370822 -0.00279793 -0.00320635 -0.0144446 -0.0570342 0.0266144 0.000235853 -0.00462224 -0.0107179 0.0351658 -0.00394753 0.0253044 -0.00404306 0.000982381 0.00654429 -0.027456 0.057591 0.0231165 -0.30918 -0.0161613 -0.0347447 -0.0150581 -0.275005 -0.00110801 0.0102422 0.0625056 0.00394164 0.00730839 -0.00573402 -0.00523472 -0.0421949 -0.00545241 0.0105598 -0.00854353 -0.00264992 -0.00119707 -0.0554025 -0.0178697 0.0258351 0.00350404 0.00760407 0.00321734 -0.0147621 -0.0238724 0.00832071 0.00266832 -0.00397908 -0.00414723 0.0319905 0.00850468 0.0126852 0.000460065 0.00046443 -0.012117 -0.00130057 0.0177121 -0.00386368 -0.00289014 0.00182376 0.00606813 0.332473 -0.0207276 -0.00727783 -0.169241 0.000810098 -0.00207346 -0.00329916 0.00117563 -0.000746206 0.0022046 0.0583072 0.00362313 -0.000588235 -0.000643932 -0.00879937 0.00373923 0.00552777 0.00818142 -0.0104547 0.00461129 -0.00312286 -0.00426085 0.00406681 -0.00040397 -0.00215529 -0.000106852 0.00613511
-0.000245461 0.00700597 -0.061342 -0.00410802 0.000124228 -0.0433508 0.000844718 -0.00237694 -0.00446869 0.534934 0.00336136 -0.00224261 0.0131988 0.000566492 -0.000153657 0.00645518 -0.00280225 0.00119506 0.0190005 0.00110776 -0.00030547 0.0132428 0.00461331 -0.00295544 0.0224841 0.00213092 -0.00475918 0.0170324 -0.00105014 -3.2667e-05 0.0106496 -0.00366602 -0.00497423 0.0017684 -0.0281153 0.00175884 7.80645e-05 -0.00215409 -0.000303429 0.00522369 0.000860358 0.00703413 0.000408551 0.00029115 -0.00416513 -0.00224617 0.000501074 0.000773302 -0.000194555 -0.00857983 0.00038291 -0.00141057 0.00021564 1.85632e-05 0.00111354 0.00363076 -0.000789568 0.000991872 0.000760451 0.00234154 -0.000606783 0.000989951 -0.00686031 0.00138167 -0.00222836 0.0278297 -0.00120748 -0.00489299 0.00134664 -0.0151108 0.0010337 0.00071743 0.000150172 -0.00471788 0.00143808 0.00108671 0.00942273 -0.000811195 0.000612436 0.000668924 0.000228027 0.00187324 -0.000957787 0.000378193 0.00105028 0.000371867 -0.000125499 -0.003141 6.84014e-05 -0.00087944 -0.000122064 -0.000439987 -0.000543565 -0.00377977 0.00165838 0.000681838 0.000372839 -0.000170584 -0.000508179 -0.00193899 0.00219708 0.000314499 -0.000263084 -0.000272151 0.00236147 0.00101118 -0.000679876 -0.0206778 -4.68483e-05 -0.000424808 0.00134265 0.00877087 3.98164e-05 0.000168639 0.00482526 -0.00059565 -0.000553966 -0.00756261 -0.000469912 -8.50166e-05 -2.18462e-05 0.00134047 -0.000413067 0.000142021 0.000787131 0.00292735 -0.000106178 -1.87082e-05 -0.00124235 0.000972417 -5.31334e-05 -0.000302894 -0.000522071 0.000541465 -6.33677e-05 9.75402e-05 0.000170518 0.000574767
-0.0349609 0.00904993 0.000689084 -0.0501158 -0.000129515 0.186741 -0.0188541 -0.0240807 -0.00265669 0.140551 0.444512 0.0227683 0.282554 -0.0375874 0.0121479 0.538708 -0.123259 0.0343155 0.27226 -0.0435018 0.0334525 0.178036 0.00750971 0.0052425 0.355433 0.0124401 -0.0380198 0.0580109 0.0473854 0.0280799 0.13179 -0.0526993 -0.00168152 0.0101398 -0.468706 -0.0125069 -0.0591314 -0.0185146 -0.259274 0.0383242 0.00271654 -0.0675579 -0.132639 -0.00455865 0.116302 -0.061157 0.00559579 0.0140841 0.00393076 -0.0264755 -0.0155946 0.00924762 0.0142652 0.0072671 0.0968819 0.01178 -0.00709934 0.00919451 0.00247165 0.0343661 -0.0242473 -0.000206516 -0.0657618 0.0293687 0.0206328 0.519447 0.00322599 -0.0103788 0.0146491 -0.111094 0.00182748 -0.00898252 -0.0168941 -0.189665 -0.00446956 -0.00287709 -0.107352 -0.0361973 -0.0102315 0.00217812 0.00230949 0.038043 0.00481565 -0.0123541 0.0146327 0.00651853 -0.000628785 0.00773502 0.0109354 -0.00846596 0.0142224 0.00734684 0.00380562 0.019059 0.00617673 -0.0074132 0.0104988 -0.000986635 -0.00317283 0.0234891 -0.00346075 0.0108113 -0.0012889 -0.00211721 0.0015189 -0.00486321 -0.00720387 0.350363 0.0122165 -0.00120802 0.000516819 -0.266126 0.0160487 -0.00133011 0.0038322 0.0183044 -0.00272964 -0.0788513 0.0076664 0.000161442 0.00434968 -0.00942572 0.0126638 -0.00141185 0.00724278 0.00123035 -0.00297638 0.00770288 0.0029513 -0.00499925 0.00558008 -0.0015736 -0.00347011 0.00130355 0.000293672 0.000104885 0.000203165 -0.00201748
0.0416092 -0.0050095 0.194013 -0.161617 -0.0301198 -0.649771 0.0970822 0.013186 0.033294 -0.186848 -0.00582699 0.462813 0.260713 -0.103912 0.0571028 0.156983 -0.0731703 0.0392564 0.303032 -0.0506271 0.00299171 0.258775 -0.00732091 0.0810141 0.20203 -0.0172815 0.00372849 0.0248406 0.0424564 0.0646713 0.26388 -0.112494 -0.0230069 0.0557632 -0.0609591 -0.00846447 -0.0100483 -0.0385736 -0.04614 -0.0217214 0.0395822 -0.0485004 -0.0635006 0.00840244 0.274888 -0.0383333 0.0126039 -0.00138953 -0.0136582 -0.113414 -0.0481768 0.0220961 0.0111248 0.00285171 0.100449 0.00231338 0.0340858 0.0127672 -0.00354012 -0.00547856 -0.0250605 -0.00430094 0.0502844 0.00417177 0.0444194 0.121031 -0.0612535 0.0454237 0.0321231 -0.634679 -0.0235072 0.0188009 -0.0454174 -0.19241 0.00735758 -0.0619157 -0.0337403 -0.021844 -0.00626974 0.0154389 -0.00283833 -0.0399993 -0.0541948 0.0321145 0.00834307 -0.00506969 -0.00678338 0.0191925 -0.0279477 0.0279781 0.0119912 0.00546742 0.00436753 0.04739 -0.00455228 0.0212755 0.00339332 0.00336777 -0.000540073 -0.0873758 -0.00357625 -0.0168267 0.0035427 0.00246319 0.0221273 -0.00500314 -0.00696331 0.233867 -0.0183519 0.0226241 -0.00339797 0.0138675 0.0251005 -0.0136604 -0.014954 0.0255107 -0.0101719 0.0590504 -0.003247 -0.00370917 -0.00389116 -0.0951588 -0.00567742 0.00617449 0.00021955 0.00128621 0.00797498 -0.00156416 -0.0112685 0.00896788 -0.00285272 0.00333974 -0.00657262 -0.00971928 0.0043193 0.00670466 -0.00082796 -0.00263251
0.000221173 0.00190547 -0.00849671 0.00164633 -0.0028361 -0.0777594 0.00234757 -0.00139516 -0.00797045 0.00953377 0.0011446 -0.000394719 0.542839 0.0063512 -0.00366857 0.0201122 0.00560111 -0.00644592 0.0223416 0.000475423 -0.00150549 0.0542711 -0.00119963 -0.00459294 0.00468705 0.00485414 0.000596213 0.0071443 0.000179337 -0.00143689 0.0288515 0.00424402 0.0026222 0.00202438 -0.0252027 -0.00308574 -0.00361374 0.000130943 0.0252785 -0.00398829 -0.000105221 -0.00826795 -0.000313674 0.000724266 0.00189455 0.00317014 0.00049152 0.00053147 0.000916261 0.0142926 0.00215992 0.00140757 0.0021116 0.000941373 0.00590305 -0.000174393 -0.00166312 -0.000645151 -0.000923693 -0.00288109 0.00443313 0.000731257 0.0192527 0.00274642 0.00074034 0.0182119 -0.000993106 0.00170598 0.00228815 -0.0494508 -0.00496456 -0.00540037 0.000533416 0.00193884 -0.0027021 0.00342208 0.00253322 -9.08335e-05 0.00254517 0.000763461 0.000824569 -0.00680725 0.00198393 0.0013093 0.000353989 -0.000130634 -0.000447228 -0.00766269 0.00115205 0.00139885 0.0011228 0.000315616 3.72928e-05 -0.00300198 -4.57741e-05 -0.00183092 -0.00082195 -0.000623556 -0.000882883 0.000109656 0.000988386 0.000772083 0.000836838 0.000819783 0.00198511 0.000488725 0.00121801 0.015744 -0.00136204 -0.0010134 0.000506431 -0.00248143 -0.00388793 -0.000692207 -0.0306016 0.000221404 0.00161661 0.0189109 -0.000377627 0.000567565 -0.000765562 -0.00964965 -0.000627935 5.28312e-05 -0.000324564 -0.00271521 -0.000992082 9.81484e-05 -0.000674003 -0.00198102 6.99985e-05 -8.55188e-05 -0.000648659 2.92117e-05 -7.3279e-05 -8.08262e-05 -7.49758e-05 0.000393947
-0.0113955 0.0494088 0.36181 -0.0204893 -0.00611613 0.36674 -0.00570965 -0.0241632 -0.014315 0.0311423 -0.0446998 -0.0106974 0.47735 0.363806 0.050895 0.457026 -0.0878403 -0.0189864 0.307075 -0.0321626 0.00717303 0.384812 0.0167934 0.0262487 0.221883 -0.00725453 0.0226479 -0.168606 -0.0946932 5.62021e-05 0.314535 0.0584127 0.0280176 -0.0183946 -0.431539 -0.0435478 -0.0124866 0.00979596 -0.322074 -0.125316 -0.0114818 -0.0682606 -0.0297884 0.022397 0.165818 -0.123272 0.00234289 -0.00157141 0.00334472 0.109197 -0.00365473 0.0116898 0.0101815 0.0117437 0.092071 0.0436764 0.0203188 0.00986134 0.00737272 0.0676538 -0.0382395 -0.0126864 -0.0150381 -0.00131186 0.0207755 0.472062 0.0526885 0.0349968 -0.0466728 0.117981 -0.00198166 0.0213316 0.0119389 -0.3009 -0.0269929 0.000448879 -0.104085 -0.0441574 0.0156848 -0.00105504 0.00475325 0.0276003 -0.0271328 0.0248766 -0.00907311 -0.00316062 -0.00452664 -0.0779552 0.0270303 0.0256544 0.00217512 0.00668215 0.00684099 0.0189701 0.0295571 0.029176 0.00605103 0.00784328 0.00584421 0.000202229 -0.00894501 -0.0151752 -0.00218062 -0.00856416 -0.0183176 0.0128984 -0.00398663 0.279444 0.00376938 0.000476348 -0.0279601 -0.216848 0.00772382 0.00211812 -0.0812221 0.00815511 0.00490262 0.00132056 0.000561246 0.00638365 -0.00507891 0.0381074 0.0025179 0.00631184 -0.0109539 -0.0287692 0.0109821 -0.00719146 -0.000491256 0.0103387 -0.0061637 0.00295303 0.00598453 -0.016003 -0.00100859 -0.00101955 -0.00219979 0.00296964
0.0402399 0.0280949 -0.0374064 0.0222894 -0.0871324 0.288249 -0.10774 0.072897 0.0232149 0.216364 -0.0494808 0.0338 -0.130465 -0.029498 0.473918 0.290405 -0.15957 0.103211 0.148826 -0.00410832 0.0349794 0.210902 0.0237872 -0.00794268 0.336408 -0.0299455 0.0639035 -0.0547781 -0.0412889 0.0699355 0.403032 -0.144963 0.0359328 -0.0157855 0.192606 -0.0350812 0.0350475 -0.0339811 -0.190056 -0.0779514 -0.0125126 0.0311985 -0.095535 0.0322799 0.108682 -0.129522 0.0254317 0.0457734 0.0130474 0.014026 0.013411 0.0175505 0.0227895 -0.00185657 0.0223711 0.0010917 0.00789447 0.0166684 -0.0098097 0.0355701 0.0323539 -0.0288175 0.0296276 -0.0477933 0.0691407 0.385955 -0.021992 0.0502557 -0.00338294 -0.716531 0.019292 0.021303 -0.0142102 -0.0615002 -0.0195071 0.00433447 -0.0689124 0.0012037 -0.0507341 -0.0381884 -0.0108119 0.0854776 0.0276933 -0.00415648 0.021547 0.00839374 0.000664114 0.00633482 0.0516797 0.00498584 0.0163632 0.00439941 -0.000389171 -0.0307877 -0.000174856 -0.00145464 0.00634508 -0.000757259 0.00319034 0.0359155 -0.00248363 -0.011063 -0.00251188 0.00793569 -0.00477586 -0.000140175 0.020552 0.117505 0.0373684 0.0132832 -0.0026124 -0.360095 0.00755434 -0.00347019 0.0323042 -0.0281045 0.00309179 0.0447645 0.00614391 -0.0160344 -0.0154416 -0.0501124 0.0392907 -0.00634455 -0.0135443 -0.0711732 0.0179408 0.00689248 0.00173319 0.0078936 0.00847509 0.00435412 0.0116525 -0.0170661 -0.00269343 -0.00147923 0.000987762 -0.00626809
0.00613975 -0.00163809 -0.0472217 0.000377789 0.00318759 0.0376677 -0.00582962 -0.00736716 0.00601775 0.0707756 0.00831014 -0.00666006 0.0289306 0.00631732 -0.00187154 0.482816 0.00800463 -0.00217378 0.0884644 0.00228107 -0.00285047 0.0195606 0.00116671 0.00628009 0.06742 0.00126746 0.00417177 0.0143452 0.00987928 0.00418776 -0.0255171 -0.00422798 -0.00926666 -0.00472173 0.0551635 -0.00296197 -0.00838056 0.00360243 0.00220738 0.00118412 -0.00313845 0.0256245 0.00463588 -0.00211383 -0.00341987 0.00487555 -0.00184722 -0.00137134 -0.00140106 -0.0156091 -0.000827574 0.000266631 -0.00104926 -0.00164119 -0.0291548 5.80244e-05 0.00365053 0.00245027 0.0017113 0.00307908 0.00062582 -0.000920333 -0.000611703 0.00167225 0.00516274 0.199589 0.00272943 -0.00350132 -0.00392093 -0.105272 0.00201402 -0.00263736 0.00128906 0.0116326 -0.00107759 -0.00525294 0.0130621 0.00125505 -0.00291817 7.47624e-05 -0.000811081 0.00530862 0.00196824 -0.000421936 -0.000188208 8.52776e-05 -0.000211178 0.0118312 0.000788139 0.00128567 -0.000479846 -0.00136691 -0.00211949 -0.0145024 0.000806611 0.00395297 0.000780747 0.000674159 0.00181514 0.00621479 0.00268468 -0.00114461 0.000115449 6.45752e-05 0.00595495 0.000373185 -0.000679134 -0.0656929 0.00240518 0.00149007 -0.000988983 -0.0181946 0.00206358 0.000150999 -0.000407356 0.000493928 -0.00239413 -0.0218 0.00112381 -0.000384249 0.00187963 0.016235 0.00227232 0.000153458 -0.00111135 -0.00361886 0.0030317 -0.000870669 -0.00503685 0.00403992 -0.00031038 0.000227926 0.00226682 0.000674291 0.000199223 0.000444807 0.000212055 -0.00059756
-0.0346098 0.0221011 1.39118 0.0795193 -0.0400425 -0.0809455 -0.0309397 -0.0325069 0.0149957 -0.257649 -0.129128 -0.00964862 0.162882 -0.0780081 -0.0172246 0.510743 0.449322 0.0530121 0.503529 0.00350621 0.00996562 0.19501 -0.0750015 0.0161575 0.144076 0.0313558 0.0341471 -0.0555901 9.75258e-05 0.0623238 0.549059 -0.0084492 -0.0104704 0.0376335 -0.435942 0.0160006 -8.00427e-05 0.000399924 -0.0969419 -0.0616465 -0.00346073 -0.00363206 -0.101936 -0.0131254 0.212849 0.0836536 0.0238405 0.0187332 0.0110085 0.0957234 -0.0852146 0.0184296 0.00125491 -0.0041122 0.0430968 -0.0691837 0.0108874 0.00845183 -0.000306035 -0.00020571 0.0741161 -0.0117693 -0.0383558 -0.0409121 0.0318781 0.00626452 -0.00507035 -0.0339122 0.0438298 -0.223155 0.0134769 0.00442538 0.00222153 -0.156382 -0.0186363 0.00100095 -0.150871 0.00198484 -0.00391939 0.00229503 -0.0036989 -0.0177266 -0.0402577 0.00771349 0.01485 0.00521059 0.0070509 0.0655029 -0.0199604 0.012153 0.00227152 -0.00844401 -0.0060747 -0.0178471 -0.0319914 -0.00694823 0.00483243 -0.00564692 -0.00302735 0.0199245 0.0138049 -0.00227403 -0.00572496 0.00382151 0.0262598 -0.0144925 0.00762397 0.0412741 0.0153438 -0.00650548 0.00533522 0.0219008 0.0114618 -0.00311034 -0.14134 0.00449995 0.00208063 -0.0333247 0.00519511 0.00775444 0.0110558 -0.0390459 0.0143146 0.00737453 0.0105003 0.0179748 0.0107971 0.00202829 -0.0281905 0.00146687 0.00384932 -0.00484665 -0.00351005 0.0173735 0.000117327 0.00165705 0.000829503 -0.00211075
-0.011632 0.0492712 0.674292 0.00263215 -0.092132 0.545711 -0.0166482 -0.0290031 -0.0102957 0.74627 -0.0440537 0.0607803 -0.387549 -0.165252 0.0845832 0.196892 0.0201 0.428359 0.612209 -0.0705534 0.153764 -0.0167457 0.00987237 -0.0396101 0.0731582 0.130958 -0.0637242 0.316837 -0.0523693 0.0845442 0.945768 0.0721017 -0.0309615 0.0337793 -0.304142 -0.00346638 0.0153099 0.0123356 -0.303062 -0.0131309 -0.0237839 0.0238078 -0.099735 -0.0044045 0.159788 0.00821343 0.0411742 -0.00376085 0.0284216 0.321204 -0.0344972 -0.0246007 0.00784807 0.0121863 0.0557497 -0.00220615 -0.0273151 0.00465838 0.00884206 -0.0407725 -0.0169552 -0.0208207 0.0686739 -0.0472003 0.0557298 -0.576634 -0.00603928 0.039325 0.0108181 0.163136 -0.0477598 -0.021535 0.00643344 -0.132679 -0.00181928 -0.0457506 -0.0456868 -0.0481451 -0.00212985 0.0278735 0.0120062 -0.139027 0.0468567 -0.0224533 0.0031215 0.00809245 -0.00292172 -0.0832589 0.0292794 -0.00183826 0.0278414 0.00716896 -0.00252321 0.0231171 0.0143629 0.00260629 0.0261988 -0.00134456 -0.00936678 -0.0156769 0.0194563 -0.00860405 0.0112955 -0.00939648 0.013208 0.0255127 0.00719842 0.516842 -0.000569343 0.00102983 -0.040636 -0.561588 -0.0200328 0.0160566 0.101891 0.0452642 -0.00221652 -0.0767956 -0.00703271 -0.00220558 -0.0217303 -0.1221 0.0103356 -0.00184739 0.00922572 0.0131584 -0.0113353 0.00279844 -0.0220428 -0.0104706 0.00291654 -0.000245367 0.00914447 0.00254825 0.00332384 0.00312461 -0.000203632 -0.00486855
-0.00560198 -0.0120454 0.105836 -0.0029766 0.00787585 0.180553 -0.00390291 -0.004174 1.65267e-05 0.0341696 -0.00858735 0.00100791 0.0627879 0.00365994 -0.00439626 0.117665 0.00226989 0.00388533 0.52791 0.00417598 -0.00105807 0.0713903 0.000865366 0.00324705 -0.0358848 -0.0135217 0.00874856 0.0693814 0.00268532 0.00549368 0.100608 0.00462643 0.0152257 -0.00165786 -0.0888605 0.000158228 0.00140225 -0.00399858 0.019362 -0.00429944 0.000696313 -0.00157371 0.00685699 -0.00142362 -0.0103621 0.00795695 -0.00221256 0.00238325 -0.00360009 -0.0318554 0.00462754 -0.00167853 -0.00185563 -0.00112489 0.0135656 0.00193528 0.00168827 -0.000187089 0.00045553 0.0185562 0.00526819 0.00526458 0.0131196 0.00778949 0.00855033 -0.0851782 0.00431979 0.00771554 -0.00361931 0.107199 0.000644465 -0.00105236 -0.00664242 -0.0392203 -0.00585777 0.00030138 0.00139635 0.00152558 -0.000742683 -0.000756069 0.000582436 0.011862 0.00137379 -0.00147151 -0.00282906 -0.00381634 -0.00403986 -0.0465202 0.00149408 -0.000423274 0.0001706 0.0014003 0.00194376 0.0095155 0.001153 -0.000437151 0.00287983 0.0010675 0.000464728 -0.00472993 -0.00155476 0.00199182 -0.000140053 5.72075e-05 -0.00619511 0.00104604 0.00196227 0.0839589 -0.00165074 -0.000271789 0.000125791 -0.0508663 -0.00339727 -0.00271929 -0.0333917 -0.00601501 -0.000483047 -0.00556779 -0.00169463 -0.000245007 -0.000237845 6.93456e-05 -0.00216165 0.000358293 0.000818096 -0.00468184 -7.49679e-05 0.00155551 0.00463448 -0.00160583 0.000901738 0.000346849 -0.00020511 -0.00265855 -0.000463333 -0.000452596 -0.00023127 0.00121535
0.0225843 0.0311734 1.8644 0.00981301 -0.00637063 -0.175122 -0.0574632 -0.109647 -0.025364 0.0737076 -0.0827131 0.00510516 0.203969 -0.00770996 0.0518726 0.33854 -0.0286948 0.000220492 0.513079 0.347239 0.0283548 0.228355 0.0917597 0.0423285 0.0660604 -0.104778 0.0583062 -0.0550299 -0.00848613 0.0266857 1.03005 -0.0250712 0.0256147 -0.0175998 -0.321131 -0.0302672 -0.0548097 0.00381299 -0.0687972 -0.000501265 0.00252691 0.0762623 -0.0219356 0.0163679 0.110498 -0.0895449 0.00618264 0.0262455 0.0107833 0.155418 0.10399 0.00448691 0.00888741 -0.00369899 -0.156045 -0.0336364 0.0237172 -0.00775422 -0.00886222 -0.0462379 0.020229 0.00152472 0.016709 -0.0120853 0.0460689 -0.296803 -0.0454969 0.0563999 0.0125562 -0.113368 -0.0285344 -0.047113 0.0216371 -0.0604232 0.0355976 0.000330761 -0.0503153 0.0193174 0.0110106 -0.00537537 -0.000257734 -0.00856895 -0.0333803 0.0176685 0.0095145 0.00996555 0.00432308 0.032628 -0.0230693 0.00553962 0.00343763 0.00389337 -0.00500813 -0.0622721 -0.0361786 0.023822 -0.0143155 -0.00117825 -0.0036586 0.00352802 0.0285272 0.00606581 0.00725617 0.00225599 -0.00433172 0.00481376 0.00781103 -0.0769373 -0.0268203 -0.00232288 0.0113523 -0.0860178 -0.0293762 0.0105022 -0.0772775 0.011958 0.00137538 -0.022051 0.0148987 0.00315217 -0.0116961 -0.0368188 -0.00309103 0.00780817 -0.00469833 -0.0243445 0.00273949 0.000594553 -0.00248753 0.0122255 -0.00149352 -0.000809732 -0.00502777 -5.1413e-05 0.000250614 -0.00100331 0.00055117 0.00282793
-0.0435458 0.137918 1.33709 0.000883927 -0.109194 0.539676 -0.0423509 -0.0885019 0.107581 0.0229944 -0.0159701 -0.028471 0.0417796 -0.0565551 0.0731682 0.335576 -0.0974038 0.157228 0.30585 0.0321638 0.328012 0.183416 0.0449282 0.0826493 0.292139 0.0150991 -0.0291603 0.141496 -0.0880634 0.00409755 1.20879 0.0422003 0.00740114 0.0203578 -0.144256 -0.0799306 -0.0944133 0.0635051 -0.385851 -0.0606393 0.0247501 0.0396183 -0.0449327 0.0033212 0.194673 -0.0182373 -0.0173735 0.00666185 0.0340921 0.268626 0.00610307 0.0313461 0.00485595 0.0104157 -0.05497 0.0299161 -0.0256916 -0.000557554 -0.00551287 -0.0349274 -0.0379902 0.0253223 0.0328077 0.0619289 0.0493462 -0.32388 0.0872105 -0.00886748 -0.0159896 0.247954 -0.0240946 -0.0311482 0.0393999 -0.142786 -0.00919163 0.0318144 -0.0393547 0.0427539 -0.00411332 -0.0236394 -0.0203163 -0.0508134 -0.00381272 -0.043063 -0.00539456 0.0105231 0.00562457 -0.00829861 -0.0506974 0.00248727 -0.00545067 0.0179979 0.00305715 -0.113957 -0.00520266 0.00305276 2.96791e-05 7.13264e-05 -0.0021573 -0.0348694 0.0241603 0.00118483 -0.00232482 -0.000909424 -0.0065418 -0.0152201 -0.00945475 0.184522 -0.0139403 -0.00722576 0.00802523 -0.325881 -0.00433618 -0.00392684 -0.107333 -0.050334 0.000968645 0.0138642 0.0267019 0.0127731 0.0079548 -0.0896503 -0.00827582 0.00771971 -0.00176244 -0.0774619 0.030287 0.0139842 0.0195796 0.0217382 0.00234286 0.0105728 -0.0035958 -0.00590048 0.001445 0.00317173 -0.00225987 0.00376931
-0.010476 0.0112506 0.30025 -0.0235521 -0.0176173 0.324203 0.00408195 0.00822347 0.00432873 0.174146 -0.00180523 0.0040191 0.146837 0.00575968 0.0046349 0.0868922 0.00338025 -0.00530592 0.0843562 -0.000256423 0.000324724 0.431693 -0.0015472 0.00268122 0.214532 0.00561818 -0.00142445 0.0664402 0.0020642 0.00874269 -0.0342775 -0.0077775 -0.0108343 0.0160244 0.103618 -0.000390461 0.00126094 -0.00141913 -0.0381346 0.000557433 0.000112275 -0.00657571 -0.0027393 0.00108536 0.0186057 -0.00742696 -0.00396654 -0.00276718 -0.00282174 -1.24864e-05 -0.000997749 -0.00245226 0.00163913 -0.00170397 -0.0219861 -0.000561958 -0.000306959 0.00187897 -0.00107504 -0.0303576 7.67181e-05 0.000243731 -0.0203291 0.00460588 0.00935309 0.120852 -0.000894065 -0.00733427 0.00985309 0.057496 -0.000228737 -0.00268849 -0.0060841 -0.115628 0.00142601 -0.00181882 -0.0329299 -0.000403652 -0.000157926 -0.000258035 0.00114627 0.0113683 -0.00155699 -0.00278141 -0.00311841 -0.00129686 -9.53345e-05 0.0126018 0.00323535 -0.00226458 -0.000976896 -0.000190934 -0.000563385 0.00742539 -0.000332003 -0.000198439 0.00307254 -0.000490464 -0.000647102 0.00183407 0.00284353 0.00366193 0.000780912 0.000660492 0.0145296 0.00158548 0.00228416 -0.0530964 0.0023353 -0.000490189 0.000486564 0.0350962 -0.000109807 -0.00151978 -0.0164297 0.00466584 -0.000100647 0.0022112 0.000393277 -0.00119174 -0.00178637 -0.00327543 0.00140585 -0.00155862 -0.00221571 -0.00288709 -0.000929738 0.000271574 0.00355199 0.000423731 0.00165724 0.00121939 0.000652402 0.0042425 0.000849505 0.000555301 5.13936e-05 -0.00199685
0.0359773 0.0732245 2.45286 -0.0639772 -0.0400434 -0.508017 -0.074044 -0.088912 -0.0472318 0.193818 -0.000204687 0.0345623 0.315554 -0.0251195 0.032647 0.415241 -0.0326284 0.0374657 0.36268 0.0692426 0.0355339 0.123209 0.322172 0.0328491 0.164368 0.0517255 -0.0330169 0.140438 0.0295352 0.0639608 0.953033 -0.0952998 0.0118957 0.0105323 -0.127195 -0.0387473 -0.0379525 -0.0470532 -0.0240757 0.00426712 0.0194398 0.158596 0.0320767 0.0105634 0.106909 -0.0359835 0.00403186 0.00231209 0.00243653 -0.0108792 -0.0273645 0.0167054 -0.000287478 -0.00846489 -0.182071 0.0882435 0.00653054 0.00959172 -0.000213471 -0.0997889 -0.0578388 0.0009595 0.0327551 -0.0101578 0.045301 -0.228165 -0.0858377 0.00375028 0.014484 -0.15599 -0.0495746 -0.0148175 -0.0188435 0.0492517 -0.00564174 0.0214297 -0.00860757 0.00894698 0.0151964 0.0142425 -0.0011109 0.0173593 -0.0161677 0.003942 0.00246694 -0.00423385 -0.00424857 -0.0603875 -0.0221303 0.0229181 0.00539619 -0.00450585 -0.0109226 -0.0748651 -0.0186774 0.00825971 0.0214094 0.000396004 -0.00380425 -0.0411188 -0.0208354 0.0125601 0.00203841 -0.00383975 0.0107097 -0.00468054 0.0307875 -0.361039 -0.0116966 -0.000860366 0.00706585 -0.0262825 0.00112618 -3.43425e-05 0.0675659 0.00399531 0.00436992 -0.0867404 -0.00299757 0.00686483 0.001319 -0.00654295 0.00270396 0.00192228 6.43922e-05 -0.0182479 0.0023477 -0.00173354 -0.0299999 0.00502081 0.00724205 0.00301453 0.0105636 0.0239864 0.00312321 0.000938848 0.000214207 -0.000312638
-0.0596411 0.117072 2.11997 -0.0374935 -0.0952296 0.416632 -0.0391213 -0.0712063 0.0565018 -0.595804 -0.0487215 0.0922302 0.0280994 -0.0229251 0.00861279 0.585449 -0.00498388 0.000801395 0.406328 0.0178421 0.0707714 0.149431 0.0159901 0.377832 0.21329 -0.0243129 0.0297898 0.165501 -0.0120924 0.0531593 1.12894 0.0228539 -0.0508532 0.0759334 0.0677229 0.00470595 -0.0822402 0.0308287 -0.244695 -0.0839762 0.0221603 0.0771828 0.00359111 0.0170892 0.184377 0.000376424 -0.0205831 -0.00060596 -0.00287351 -0.115293 -0.0175838 -0.0185689 -0.0138801 0.00334428 0.0552835 -0.0295167 0.070056 -0.0014614 0.00751542 0.0112632 -0.055227 -0.000367535 0.0245703 0.0103234 -0.0450429 -0.137204 -0.018164 -0.00201794 -0.0310448 0.0942436 0.0122675 -0.0581874 0.0429267 -0.0195154 -0.0389373 0.0189391 -0.0990138 -0.0192425 0.0308736 -7.74865e-06 -0.00691236 -0.113298 -0.00445462 0.0166726 0.00752471 0.00397146 -0.00537374 -0.0271187 -0.00851257 -0.00662074 0.00504099 0.0060942 -0.00787167 -0.103308 -0.0192672 -0.0185148 0.0359414 0.00142063 -0.00934629 -0.0661296 -0.00413204 0.0214959 0.000745788 -0.00281783 -0.00997241 0.0272934 -0.0047533 0.136076 -0.0061556 0.00206571 -0.0496162 -0.145169 -0.0208194 0.0159814 -0.0264345 0.00453129 0.0129964 -0.00892369 -0.0161505 0.0118648 -0.0190013 -0.0611693 -0.0120293 0.00965095 0.0019294 0.000936515 0.00789528 0.0112717 -0.0174034 0.00879038 0.0170566 -0.00128028 -0.00176093 -0.00301974 1.84093e-05 -0.00157767 0.00221842 0.00478626
0.00285824 -0.0108671 0.404958 -0.0264194 -0.0114837 0.596697 -0.0133743 0.00455592 0.0183772 0.0247553 0.0130956 0.00482447 0.0936603 -0.00341542 0.00483599 0.0842503 -0.0106391 -0.00299372 -0.00223571 -0.00838663 0.00274189 0.199048 -0.00605067 0.00110645 0.447081 0.0020443 0.00119195 0.0729326 -0.0115235 -0.00762253 0.236885 -0.0261382 -0.000586529 0.0122763 0.303956 -0.00890435 0.00446918 -0.00212526 -0.112514 -0.000716335 -0.00365772 0.0146938 -0.0137202 -6.78187e-05 0.0300025 -0.00824013 0.00149143 0.00131211 -0.000158607 0.00608087 -0.00525267 0.0037664 0.00441057 -0.000206168 0.0111369 -0.00312745 8.57531e-05 0.00245679 -0.00119869 0.00473637 0.00747236 -0.00116297 0.0243701 -0.00754124 0.00260297 -0.049291 -0.00795458 0.00919905 0.00654598 -0.0642778 -0.00574963 0.00785481 0.000376566 -0.0407273 -0.00249844 -0.00521288 -0.0713311 -0.0109554 -0.00457778 -0.00393795 -0.00548963 -0.0529295 -0.00531177 0.00210592 0.00481394 0.00330446 0.00266657 0.0219414 -0.00387822 0.00317148 0.00227504 0.000737071 0.000645125 -0.00222949 -0.00138838 0.00132026 -0.00541011 -0.00131089 -0.00104351 -0.00659652 0.0052884 -0.00135186 0.000511631 0.000594955 -0.00229807 -0.000849431 0.00416859 0.0283247 0.000795785 0.00316974 0.00297135 0.0362792 0.00369563 0.00174989 0.0230442 -0.00261122 -0.00142593 -0.0267043 -0.00275749 -0.00151236 -0.00312213 -0.0290685 -0.00161026 0.000771571 0.00202141 0.0151575 0.0019822 0.000987592 0.00312194 0.00288954 -0.00123891 -0.00110627 -0.00138031 0.00140244 -0.000271779 0.000159839 -0.000185067 0.000771412
0.0252391 0.16198 2.49869 -0.143472 -0.0933202 -0.551597 -0.00824055 -0.0181138 -0.0441116 -0.231209 -0.0229994 0.00687536 0.894926 0.0325719 0.0325533 0.498094 0.0563072 0.065662 -0.0977979 -0.100398 0.0214105 0.163348 0.0382854 -0.0176861 0.297331 0.455201 -0.0567102 0.184508 -0.00418677 0.080629 0.71617 -0.153851 -0.0455745 -0.0438334 0.223241 -0.0156426 -0.0151077 0.00215513 -0.114371 -0.0451057 -0.00912995 0.25957 0.00916032 0.00133018 0.0852286 0.06966 0.0441845 0.00297748 -0.0231948 -0.36438 -0.0510795 0.00946894 0.00177273 -0.00624671 -0.122464 -0.00517748 -0.0158822 0.0133538 0.00944379 -0.00141227 -0.0400927 0.0125357 -0.063159 0.00390046 0.0572845 0.0961946 -0.0760992 0.00755188 -0.0160958 -0.112873 0.0106677 -0.0153749 0.00957769 0.0852417 -0.0225717 -0.020207 0.0318572 -0.0111354 -0.0156729 0.00115843 0.0036649 0.0768162 0.0395865 0.0244402 -0.00352116 -0.0138544 -0.025544 -0.208372 -0.0128053 0.024178 0.00651611 0.00153783 -0.0112927 -0.111723 -0.0336394 0.0102601 0.0254637 0.0028198 -0.00126048 0.026434 -0.0501874 0.0171452 0.00171671 -0.00133251 0.00349014 0.0168604 0.0109218 -0.465724 0.00129577 0.00633317 -0.0119609 -0.135142 -0.00966712 0.00159369 0.109027 -0.010837 -0.0019176 0.0985764 -0.00566681 -0.00916128 0.000247967 0.0366785 0.0109127 -0.00383287 -0.0133375 -0.083324 0.0228065 0.00615623 -0.000638516 0.0146776 0.0146373 0.00689866 0.0072813 0.00775572 0.00139005 -0.00300638 0.000725185 -0.000209095
-0.0629985 0.135499 2.15706 -0.0694879 -0.106279 0.641504 0.00933469 -0.0115369 0.0157551 -1.04685 -0.112227 0.0180429 0.540315 0.001507 0.0606453 0.592731 0.0650042 -0.00668744 0.27699 0.0141049 -0.0167954 0.186186 -0.058466 0.0407169 0.276556 -0.0872856 0.486797 0.095825 -0.0446885 0.0356869 1.00798 -0.0126144 -0.0690833 0.0222061 0.173089 -0.0264546 -0.026574 0.0138666 0.0589781 -0.06963 0.0190672 0.113198 -0.057826 0.0218569 0.0222037 0.0276905 0.0124142 0.00907796 -0.0218613 -0.445315 0.0107391 -0.000746829 0.00666041 0.00409694 -0.1011 -0.0537728 -0.000585835 0.0175884 0.0126716 0.121923 0.0406867 0.00264001 -0.0960174 0.043585 0.00811119 0.34875 -0.0300819 -0.0711086 0.0196616 -0.0406139 -0.0248051 -0.0151247 -0.0208827 0.000259801 0.0131963 -0.00911482 -0.0123972 -0.00261298 0.00119919 0.00493639 -0.00331538 0.0457673 0.0178363 0.0221412 0.0167646 0.00279006 -0.0175154 -0.313822 0.00213578 0.0196273 -0.00468883 -0.00576239 -0.0075633 -0.0450871 -0.0207851 0.00230554 0.00365301 0.00585696 -0.0010146 -0.005528 -0.117246 0.017893 0.00588895 -0.00794298 -0.0121172 0.014057 -0.00222676 -0.252646 -0.00978666 -0.0155001 0.00708223 -0.322716 -0.0119369 -0.017053 0.14906 0.00819224 -0.017418 -0.00432165 0.00810061 -0.00719328 -0.00259636 -0.00761071 0.0184195 -0.00112919 0.00897264 0.03043 0.0118891 -0.00271887 -0.0367238 -0.00936182 0.0051093 0.00405648 -0.00867847 0.0410529 0.00708926 0.00149277 0.00314621 0.00257891
-0.0195591 -0.0347417 0.324882 0.00149541 0.00275718 0.82067 -1.13579e-07 -0.0140153 0.00355533 0.0763765 -0.0212848 -0.000171349 -0.00917582 -0.0229653 0.00488157 0.0272016 -0.0198654 0.0151656 0.174755 -0.0096377 0.00576823 0.0668733 -0.00143652 0.00596391 0.126761 -0.000871497 0.000459464 0.48195 -0.0108122 -0.011728 0.321266 0.00981033 0.00263559 0.020569 0.070029 0.00161358 -0.00504567 0.00230354 0.0408469 -0.00831694 0.000939061 -0.0402862 -0.00589007 0.00135928 -0.0299348 -0.00468868 0.00437715 0.00350659 0.00194908 0.0145905 -0.00252052 0.000630638 0.000778222 -0.000236832 -0.00298507 -0.00172863 0.000681997 0.000263468 0.000328908 0.00277834 -0.00565439 -0.00156464 -0.00886456 -0.00724612 -0.0197411 0.214564 -0.00259435 -0.00897327 0.00387006 0.0297202 -0.00106714 -0.00647163 -0.00370414 -0.0279992 -0.00626401 0.000941744 -0.0113704 -0.00277244 0.00214198 0.00185077 0.000210154 -0.0126043 0.000296601 0.00186733 -0.000798132 -0.00186346 -0.00226118 -0.0180911 0.00178062 0.000875857 0.00148116 5.6275e-05 -0.000686487 -0.00630728 -0.000461571 0.000552487 0.003538 0.00122235 0.00182076 0.000608754 -0.00132122 -0.00307287 -0.000212997 0.000512918 -0.00882573 -0.00284833 -0.00538554 0.0472064 -0.0022015 -0.00345624 -0.00458511 -0.121006 -0.00282966 -0.00329688 -0.0364654 0.000465086 -0.000331702 -0.00914043 -0.000325683 0.0008374 0.00141461 0.0122793 0.00145134 3.99832e-05 -0.000257388 -0.00993201 -0.000154403 0.000421233 -0.00195761 -0.0012274 0.00185984 0.0013516 0.00201129 0.0011872 0.000481045 0.000437471 -6.07998e-05 -0.0004227
-0.0248981 -0.0357304 0.279391 0.0270927 -0.0612628 -0.669788 -0.0294661 -0.0107295 0.00772426 -0.269275 0.0348109 0.021789 0.171085 -0.0226739 0.00483218 0.29013 -0.0104886 -0.00336419 0.150626 0.00619511 -0.00105692 0.0773886 0.00205027 0.00859538 -0.0725622 -0.00160978 -0.00460227 -0.0867927 0.471203 0.026747 0.0168889 0.0100479 0.00377458 0.0062136 -0.129146 -0.00999765 0.0187159 -0.00142896 -0.172973 0.0321089 0.00961565 -0.0770749 0.0136821 -0.0022512 0.0731706 -0.00375047 0.00733603 0.00348743 -0.00666408 0.0184908 0.0112729 0.0101578 -0.000940438 -0.00387522 -0.030929 0.014264 0.00826883 -0.00585877 0.00160764 0.0488684 0.00909944 -0.00752066 0.0198227 0.0967294 -0.0727235 0.504943 -0.0684487 -0.0331709 0.033995 -0.0396173 0.00085556 0.0036151 0.00929679 -0.0730078 -0.0155655 0.002005 -0.135414 -0.00636227 -0.00737733 -0.000253508 0.0012551 0.0109758 0.00548511 -0.0035456 -0.000989348 -0.00774048 -0.00624551 -0.0660687 0.023557 0.00186945 9.01506e-05 -0.00120808 -0.0023171 -0.0223809 0.00104235 0.00443863 0.00432286 0.00562518 0.0080639 0.0383457 -0.00274192 0.000513851 -0.000726891 -0.000664208 0.00720679 -0.0152463 -0.0454726 0.38384 -0.00261018 -0.0174547 0.018697 -0.0391379 0.00996769 0.00824365 -0.0611044 0.000332051 0.00276131 -0.0532113 -0.00985779 -0.00381449 -0.00583341 -0.0251702 0.00386321 -0.00403927 -0.000993971 -0.0217393 -0.00174496 0.000562827 -0.0117779 -0.00104655 0.00455589 0.00377431 0.011427 0.0112017 0.000850126 1.13964e-05 0.00169005 0.000886513
-0.0598442 0.00809538 -0.341264 -0.0480221 0.0397616 -0.772325 -0.0564045 0.0304959 -0.0253523 -0.193682 0.0163051 0.0327476 0.0662077 -0.0173338 0.0402263 0.229619 0.00662282 0.0206877 0.159522 0.00160931 -0.00863205 0.0621302 0.00576211 0.0117034 -0.109294 0.01929 -0.00472455 -0.0684611 0.0518973 0.444365 -0.0389031 -0.0589571 -0.0171584 -0.0938998 0.0540761 0.00864783 0.00110747 -2.97903e-05 -0.0289579 0.0424977 0.00853645 -0.0312676 -0.0122978 0.00139436 -0.00736734 -0.0189251 0.000219869 0.00275209 -0.00279028 -0.0620384 0.00592832 -0.00189765 0.00416643 0.00837767 0.081194 0.00229434 0.0109804 0.00482614 0.000166927 0.0438815 0.0062926 -0.00438696 0.00106844 -0.050869 0.213252 -0.117406 -0.0423043 -0.0306642 -0.0823786 0.0183536 0.0385456 0.0124324 0.023659 -0.258693 0.0420621 0.0169406 -0.147135 -0.0225204 0.0109594 0.00608988 -0.00306395 0.0461562 -0.0538549 0.00524028 0.00432858 -0.00778613 -0.00907969 -0.0713266 -0.00110511 0.00205347 0.00442793 0.00155053 0.000813744 0.00512272 -0.0091706 0.00298612 0.00299944 -0.00073447 -0.0018912 -0.0260075 0.0180531 0.0108624 0.00253728 0.00141758 0.0144983 -0.0549852 -0.0429809 0.279917 -0.0166138 -0.00821648 -0.0354669 0.403505 0.0168118 0.000704444 -0.106872 0.0336374 0.00592961 -0.0681695 -0.0098188 0.00956087 0.00441749 -0.0272155 0.00132503 0.00563793 0.00645874 -0.0151746 -0.011452 0.002305 0.00289983 -0.0224823 0.000147506 0.00195591 0.00318904 0.0134977 0.00308465 0.00115902 0.000353756 0.00123221
-0.00271211 0.00794736 -0.163159 -0.000700102 -0.00437628 -0.0347746 0.00555139 0.000943201 0.00317801 0.0484351 -0.0026343 -0.000346511 -0.00815212 -0.00382072 0.00168842 -0.00346665 -0.00175393 0.0048294 0.0147002 0.00214552 0.00323002 -0.0176606 0.00227187 0.000753771 0.0200666 -0.000893159 0.00146892 0.020667 -0.00614421 0.00126377 0.444021 0.00129413 -0.00715454 -0.00737209 -0.0257812 0.00286866 3.28401e-05 -0.00109623 -0.017194 -0.00208125 -0.000614946 -0.000870503 -0.000508572 0.00192657 0.0152269 -0.00127368 0.00188465 0.000562022 0.000408799 0.00253918 -0.000340824 0.00133651 -0.000148619 -0.000205717 -0.00182438 -0.000436744 0.000815696 3.89095e-05 -0.000205617 -0.00593987 8.65437e-05 -0.000435577 -0.00370019 -0.00245154 -0.00764045 -0.202105 0.00480546 -0.00241271 -0.00790271 0.00176848 0.00111056 0.00115464 -0.00148387 -0.0264345 0.00111266 -0.000375584 -0.00557134 0.00171671 0.000598602 0.000490341 0.00125386 0.0165558 -0.000303452 -3.63186e-05 -0.000461408 -0.000191403 -2.48692e-05 0.000351711 -0.000437781 0.000213812 1.16652e-05 0.000502768 0.000701958 0.00720446 -0.00042126 0.000890595 0.000382054 9.15218e-05 0.000269869 0.000956202 0.000331087 -0.000154279 -0.000171895 -0.000330655 -0.0019711 0.00151534 0.000720581 0.0571184 0.00224974 0.00163349 0.00192943 0.0217799 0.00152018 0.000557572 -0.00241093 0.000868872 -3.27521e-05 -0.00163774 0.000613562 0.000192002 -0.000359548 0.000744586 -0.000247179 1.12626e-05 -0.000918946 -0.00208505 0.000576829 0.000253881 0.00269173 0.000965029 0.000223372 0.000351441 0.000562461 0.000831668 0.00011342 -0.00010124 -0.000204498 -0.000939958
-0.0130056 -0.00779941 -0.203838 0.00863709 -0.06517 -0.199094 -0.025811 0.00132183 -0.0183439 -0.06561 0.00295441 -0.0114192 0.106923 0.00755815 -0.0137703 0.118902 -0.00668162 0.0237847 0.14919 -0.0102122 0.0174063 0.030442 -0.0273347 0.0104576 -0.095272 -0.0270671 0.0152965 -0.0250129 0.00493829 -0.000788252 0.135184 0.426801 0.0294106 -0.0166529 0.119593 0.035942 -0.000313095 -0.00774317 -0.0166359 0.0138826 -0.00338831 0.0205286 -0.0159121 0.0083976 0.0771577 -0.00255423 0.0116442 0.00410637 0.00944247 0.100276 0.00663269 0.00582983 0.000530065 0.00271552 0.0206267 -0.0185646 -0.000400538 -0.00543661 -0.000520347 -0.00168848 0.00999305 -0.00686353 0.0268087 0.0112492 -0.0189033 0.396247 0.175962 -0.047786 0.0149787 -0.324326 -0.0146296 -0.0294328 -0.00538549 -0.191522 -0.030237 -0.00378437 -0.0704559 -0.0304627 0.00436265 -0.0122359 0.000205196 0.00772136 0.00117801 0.00821432 -0.00514095 0.000352048 0.00208544 -0.00580162 0.00459879 0.0121807 0.000382941 -0.000767082 -0.00128243 0.00837025 0.000950553 0.00450634 0.00915388 0.000278956 0.00469267 0.0239084 0.010895 0.00230909 0.00172457 0.0032501 -0.0102723 -0.00389352 -0.0210376 0.201946 -0.0134511 -0.0338783 0.021422 0.116357 -0.0266329 0.00225179 -0.0117198 -0.000759826 0.00225133 -0.0502598 -0.00458749 0.00117968 -0.00817264 -0.0065656 0.00876047 0.00134791 -0.00286392 0.00171081 0.00848289 -0.000604988 -0.0119006 0.00527644 0.00191572 -0.0014965 0.00333132 -0.000639686 -0.000128131 0.000896787 0.000657375 -0.00108724
0.0201122 -0.00390644 0.102461 -0.158191 0.00915078 -0.894904 -0.025509 0.0216407 0.00983224 -0.0384341 0.0184639 0.00475542 0.238345 -0.0131737 0.0161597 -0.024755 -0.0108303 0.0111719 0.255718 0.00627381 0.0110764 -0.0187501 0.0260529 -0.0114246 -0.0754366 -0.0055223 -0.0192345 -0.00343084 0.0273415 -0.0150632 -0.252148 0.0428543 0.416187 -0.0431338 0.111449 -0.0416377 0.0591967 -0.00860542 -0.0386599 0.0152365 0.000449108 0.0184642 -0.0554114 0.0132456 0.0958637 -0.0428159 0.0147649 0.0157558 0.00760231 0.0990956 -0.0132341 0.00325571 0.00178388 0.00750618 0.0756525 -0.000188457 -0.00810205 -0.00062579 0.00828561 0.0698864 -0.0307639 0.00969426 0.0147305 -0.015332 0.0191736 0.560034 0.0162273 0.168627 -0.101517 -0.103477 -0.0627202 -0.00803198 -0.0464007 -0.23004 -0.0171521 -0.00865537 -0.11898 0.0147379 0.00570253 0.0168353 0.00230923 0.0158452 0.00362429 -8.40745e-06 0.0122179 0.0029555 0.00256218 0.00242565 0.00429165 -0.00970797 0.00220407 0.00437062 0.000763235 -0.0215018 -0.00927203 -0.00251951 0.0136767 0.00281306 0.00198017 0.0162618 -0.0166161 0.0140648 -0.000590913 -0.00305091 -0.00700182 -0.0330976 0.0194236 0.0232759 -0.0122547 -0.012455 -0.0467128 0.222282 -0.0156669 -0.0206073 -0.0812423 -0.0141008 -0.00349892 -0.0129225 0.0100831 -0.000381845 0.0151851 0.0215523 0.0176397 -0.00421984 0.00163819 -0.00832334 -0.00666229 -0.0010222 -0.0235654 0.000296519 0.00292123 -0.000673898 -0.00385701 0.0264521 0.00240497 0.001224 -0.00159363 0.0028874
0.0333323 -0.0171179 0.458346 -0.0619256 0.0664187 -1.11684 -0.0866131 0.0377588 -0.0116657 0.44132 0.0080545 0.045431 0.322346 -0.0146679 0.0033202 -0.0960325 -0.00101461 0.00656916 0.0424005 -0.0224432 0.0115377 0.0624267 -0.00435851 0.0343735 -0.0853075 -0.0282725 0.00321814 -0.0265053 0.0444823 -0.0772092 -0.400099 -0.0607334 -0.0428647 0.43379 -0.52235 -0.0414936 0.0152505 0.00969188 -0.187738 0.000833624 0.00340997 0.0361659 -0.0249997 0.00381074 0.108292 -0.000578348 0.00758904 0.0108991 0.00470508 0.0780821 -0.0248991 -0.00631971 0.00947749 0.00457499 0.043243 0.0172537 -0.00564162 0.0162684 0.000993097 0.0789511 -0.0203457 0.0164027 0.0237961 0.0703357 -0.0512965 0.218615 0.0596348 -0.147071 0.0806962 0.0844947 0.058372 0.00896185 -0.0528136 0.0224308 0.0258496 -0.0251851 -0.0356281 0.00744871 0.0114155 0.015721 0.00814373 0.0737291 -0.00579229 0.0140914 0.00713878 0.007672 0.00444311 0.0381404 -0.00744549 0.00429331 0.0097888 0.00846578 0.00241101 -0.0283372 0.00657317 -0.021406 0.0100438 0.00828421 -0.00199208 -0.0525288 -0.016058 0.0107629 0.00590084 -0.00850628 -0.0210387 0.0130087 0.00706362 0.0433267 0.0252129 -0.0314173 -0.0804959 -0.113367 0.0190584 -0.0260935 0.0758281 0.0104898 -0.0119233 -0.000282614 0.00440179 0.000523429 -0.00187285 0.0539407 -0.0122827 0.00017198 -0.0125548 -0.0450815 -0.00806736 0.000314513 -0.000320299 -0.0251857 0.00169251 0.00807536 -0.00353316 -0.0078612 0.0047076 0.00079684 -0.000821791 0.00157171
-0.00412623 -0.000937451 -0.0236494 0.00324574 -0.00087129 -0.0293141 0.00051968 -0.00579415 -0.0016359 -0.0526799 -0.00466746 0.00163406 0.000410656 -0.00185416 0.00468481 0.0411517 -0.00180286 5.02902e-05 -0.0150711 -0.000685781 -0.000583696 0.000935976 0.000224103 0.000465951 0.0274384 0.00196288 0.00035302 -0.00339084 -0.00309386 0.00162078 -0.0242516 0.00557787 0.00398205 -0.00579366 0.438347 0.000523069 -0.00131353 -0.000401242 0.0096566 0.000333212 0.000954615 -0.00158017 0.00275439 0.00183527 0.0148912 0.00136475 -0.000380734 -0.000515448 0.000373518 0.00844075 0.000943284 -1.33141e-05 -0.000223948 -7.23811e-05 -0.000168902 -1.45841e-05 0.000416707 0.000154298 1.60772e-05 -0.000293439 0.0002691 -0.000727693 0.00401335 -0.00304372 -0.000360163 -0.0780483 -0.000634321 0.00374626 -0.00711725 -0.0648882 -0.0012884 -0.00121583 0.000902539 0.0286181 -9.64864e-05 0.000506406 0.000504716 0.00135612 -0.000349323 -0.000700525 -0.00011377 0.00236509 0.00139491 -0.000436242 -4.82096e-05 0.000559139 0.000939424 0.00805916 -0.000174329 -0.000302191 -0.000313424 -0.000161402 -5.48313e-05 -0.000133403 -0.000446254 -0.000169707 -0.000391359 -0.000132476 0.000145143 0.000903986 -0.000507072 -0.000671031 0.0001747 0.000489175 -0.000514081 -0.00139222 -0.00111319 0.000800502 -0.00128458 9.299e-05 -0.000102812 0.0219641 -0.00130419 0.000361354 0.00452525 -0.000913334 -6.54469e-05 -0.00270533 -0.000157567 -0.000455319 -0.00086754 -0.00374954 0.000226377 -0.000185271 0.000244995 0.00352579 -0.000137989 8.6391e-05 0.000600763 -9.15249e-05 -6.74173e-05 1.17909e-05 0.000229765 -0.000313951 4.7001e-07 7.1195e-05 2.34567e-05 -0.000183455
0.000604598 -0.0179814 -0.293912 -0.0438929 0.00217547 -0.0610314 0.0584535 -0.057102 0.00439811 0.219857 -0.0307003 -0.000177803 -0.0170351 -0.0200231 0.00918923 0.0595716 -0.00431394 0.0053076 0.170768 -0.00245887 -0.00725642 0.0905372 -0.0216768 0.011579 -0.0547047 -0.0115338 -0.00555006 -0.0101569 0.00372215 0.0286611 0.190794 0.0780952 -0.0178042 -0.0134866 -0.00898685 0.265425 0.0165282 -0.0161384 -0.0561963 0.044763 -0.00176718 0.0633819 0.0227605 0.0055959 0.0690714 -0.0148861 0.00507046 0.0132551 0.00259549 0.0668512 -0.00948027 0.00455163 0.00699506 0.00181081 0.0411509 -0.0302997 0.0125588 -0.00156617 -0.0042055 0.031641 -0.00171315 -0.00310772 0.0204659 -0.0248657 0.0166564 0.171964 0.00417985 -0.0155339 -0.000202469 -0.245977 0.146574 -0.0352376 -0.0196367 -0.17752 -0.0139109 -0.00160672 -0.018133 -0.0302983 -0.00289326 -0.000387816 -0.00026106 0.038771 -0.024638 0.00189744 0.00290024 6.2778e-05 0.000897681 0.0239796 0.0158188 0.0202163 0.00992689 0.00123629 -0.000413021 0.0239458 -0.00877959 0.0145065 -0.0116593 -0.00511018 9.53147e-05 0.0160753 0.00577484 0.00174215 0.00537662 -0.00044492 -0.0209187 0.00936624 0.0211999 0.0956683 -0.00625488 -0.00878035 -0.0152278 0.0741791 -0.0295007 -0.013444 0.0176703 -0.0105361 0.000182932 -0.0120361 -0.0174382 -0.00303288 -0.00428515 -0.016321 0.0106663 -0.00247623 -0.00115225 0.00357262 0.0111709 0.00172931 0.00566902 0.00483383 -0.000826405 -0.000264986 0.00515722 -0.00481782 0.001722 0.000604146 -0.000311221 -0.00302645
-0.0264225 -0.043449 -0.174404 0.0042147 0.0243162 -0.528332 -0.140054 0.00353417 -0.00863332 0.241109 -0.114131 0.00139948 0.0201372 0.0230427 0.0425298 0.0132155 -0.00109043 0.0370198 0.245651 -0.0508456 -0.0110282 0.122509 -0.0366013 -0.0204654 0.096176 -0.0057989 0.00475854 -0.0523257 0.0605248 -0.00110192 0.148807 0.00269825 0.0905989 -0.0115391 -0.252825 0.032499 0.353644 0.04551 -0.159998 0.0298964 0.018833 0.11461 0.0403635 0.0130649 0.160435 -0.012708 0.0157735 -0.000242441 0.0145114 0.0404714 -0.0327084 0.0106456 -0.00129824 0.00420246 0.0605789 -0.0344703 0.0151334 -0.000237723 -0.00365954 0.0302004 0.0263431 -0.0196799 0.00643145 0.0332746 0.0499176 0.304637 -0.101863 -0.0570885 -0.0799425 -0.173908 -0.0399929 0.135265 -0.0375516 -0.316821 -0.0619438 -0.0214196 0.00296579 -0.0395408 -0.00926461 -0.00447858 0.01275 0.0864028 -0.00810455 0.0185991 -0.00459937 0.00636512 0.00205496 0.0271236 -0.00819708 0.0337356 0.000817663 -0.00114909 -0.000993648 0.0083901 -0.0163723 0.019314 0.0037157 0.00609829 0.00700864 0.0160612 -0.00147746 0.00306432 0.00688546 0.00392419 -0.00492042 0.00182057 0.0299464 0.0133849 -0.0242637 -0.0395391 0.000506205 0.0904407 0.00511203 -0.0138101 0.00629905 -0.0421326 -0.00801006 -0.075828 -0.015516 -0.00336364 0.00369296 0.00369721 0.000350433 0.00608857 0.0103355 0.0225526 0.0122074 0.0034004 -0.00537997 -0.00418347 0.00305023 -0.000287006 -0.00644392 -0.00934265 0.00189364 -0.000872775 -0.00192064 -0.00522022
0.0329965 -0.0700279 0.225327 -0.0454466 0.0891441 -1.09053 -0.0831511 -0.0561175 0.142145 -0.561177 -0.077215 -0.0129534 0.364999 0.0289839 -0.0283005 0.318496 -0.0104917 0.0366612 0.0347805 -0.0252687 0.0636092 0.0576528 -0.125339 0.0499645 -0.0266789 0.000291531 0.0269812 -0.101876 0.00147734 -0.000403862 -0.115558 -0.0490836 -0.00133043 -0.00901502 -0.362922 -0.0505366 0.0564372 0.408584 -0.240209 -0.0286551 0.0730506 0.138324 -0.0105895 0.000138992 0.110409 0.0209008 -0.0159177 0.0112531 0.0300967 -0.0766075 0.0235016 -0.0032541 0.0226473 0.00495091 0.0469795 -0.0593105 0.0121311 0.0248277 -0.000663706 0.0120209 -0.00804681 -0.00388934 0.0411369 0.0891101 0.0231878 0.281611 -0.0427669 -0.121984 -0.121878 0.160077 -0.0102195 -0.0155983 0.166453 -0.299936 -0.0481077 0.00782795 -0.00571165 -0.0218081 0.00668694 0.00747295 0.0232008 0.095525 0.000581738 -0.00961874 0.00916416 0.00619008 -0.00388331 0.0367384 -0.0061035 -0.00616177 0.0198707 -0.00648548 -0.00357273 0.0136919 -0.00372459 0.011711 0.00338334 0.00530541 -0.0014636 -0.0166077 0.0020326 -0.0055904 0.0084868 -0.00375411 -0.0053025 0.0275909 -0.029855 0.0472754 -0.0193985 -0.0326551 -0.0307514 -0.0247199 -0.0149896 0.0249782 -0.0770117 -0.0273011 0.00548233 -0.0617497 -0.00659197 0.0122942 0.00455746 -0.0101416 -0.0290642 0.0103274 0.00126704 -0.00986521 0.00651705 1.769e-05 0.0244578 0.0175183 -0.00992359 -0.00363011 -0.00075486 0.00471745 0.00254364 0.00261531 -0.00322935 -0.0037272
-0.00478783 0.00166516 -0.0331344 0.0134981 -0.0134281 -0.0882006 -0.00283045 -0.00176855 -0.00064007 0.00240759 -0.00280177 0.00575019 0.102839 -0.00286508 -0.00041373 0.0308533 0.00509797 -0.00276009 0.0628894 0.00551156 -0.0040105 0.0380466 0.00510444 -0.00324449 -0.0143821 -0.00354003 0.00356007 0.0415125 -0.0144968 0.00457642 -0.0952504 0.0138973 0.00185303 -0.0114643 0.0221893 -0.000159808 -0.000155864 -0.00415828 0.40864 -0.0072984 -0.00642965 0.0392547 0.000284848 -0.00266714 0.0373223 0.00530398 -0.000362168 0.00122057 -0.000190083 -0.00421305 0.00434175 0.0017987 0.00172849 0.00113125 -0.00936308 0.00336241 -0.00126847 3.09499e-05 0.000663574 -0.0113713 -0.00295625 0.00239255 -0.00151683 -0.0161936 0.00128072 -0.154417 0.00448501 0.00433576 -0.00580939 0.108101 0.00152989 0.00237428 -0.0117325 0.0107231 4.25006e-05 -0.00554436 0.0136299 0.0018174 -0.00402948 0.000612184 0.00091607 0.0159308 0.000846299 -0.000398035 -0.000525336 -0.000514924 -0.00109288 -0.00393965 0.00265185 0.00183094 0.00213869 0.00210494 0.000479778 0.000969284 -0.000343313 -0.00119447 0.00438856 0.000620348 0.000147807 -0.000822264 -0.00552374 0.00226264 -0.000496086 -0.000987601 -0.000952949 -0.0059683 -0.000936217 0.0348857 0.000573577 -0.000582497 -0.00578204 -0.0972435 0.00182098 -0.00231471 0.00373911 0.00336788 0.000965885 0.0464268 0.00101406 -0.000915829 0.000897246 -0.00476722 0.00166849 -0.00083421 -0.00132115 -0.00666636 0.000173878 0.000554409 2.17438e-05 -0.0012749 0.00184122 0.00151942 0.0017914 0.00142224 0.000251712 -0.00034955 -0.000334984 -0.00068162
0.00204595 0.00881441 -0.0853807 -0.0826617 -0.0267636 -0.241919 -0.00645318 -0.0406415 0.00788754 0.612107 0.0240877 0.0034223 0.0598249 -0.0887094 -0.0111974 0.129546 -0.0374756 0.0231992 0.22541 0.00702865 0.0094384 0.0941864 0.000342761 -0.026765 0.0387471 -0.0032117 -0.0151362 0.0053327 0.0357993 0.0259396 0.0822423 0.0293169 0.00189886 -0.00747092 0.0444397 0.0452401 0.0201179 -0.0128752 -0.161858 0.351669 -0.0034872 0.123213 0.0787148 -0.00869118 0.178503 -0.0223445 0.0175932 0.0105286 0.0120926 0.136686 -0.00298495 0.0036824 0.00307358 0.007622 0.0537155 -0.00119749 -0.00854851 0.00419143 0.00398995 -0.0109569 -0.00910565 -0.000141837 0.00904867 0.00468696 0.0266646 0.364991 -0.00970261 -0.0450935 -0.000340816 -0.520013 -0.0272323 -0.0546592 -0.00694326 -0.18648 0.0793802 -0.00978953 -0.00635955 0.0018042 -0.00629304 0.000502384 0.00722291 0.11055 -0.0366055 0.0189314 0.00152625 0.000282152 -0.000137364 -0.0320292 -0.0207512 0.0132655 0.0051878 0.00620012 0.00434656 0.0434114 -0.00340659 -0.0125865 0.00510385 0.0002215 0.00362431 -0.00558168 -0.0130538 0.00019754 -0.000625671 -0.00369963 -0.0267624 0.015769 0.0274349 -0.0391912 -0.0105142 -0.00848699 0.00960307 0.0258396 -0.0463428 -0.00402906 -0.0509301 -0.034541 0.000339535 0.0378862 -0.0191088 -0.00426836 -0.00799628 0.00478531 -0.00386771 0.00343296 0.00018691 -0.00129417 0.0107144 0.00456407 0.0185174 -0.000601912 0.00117706 -0.000188584 -0.000604939 0.0154535 0.000633096 -0.000900562 -0.00182589 -0.0011413
0.0272562 -0.0284826 0.222638 -0.0915661 -0.00666371 -0.726276 -0.00981395 -0.0126466 0.0156966 0.911104 -0.0275897 0.083654 0.214126 -0.0726527 0.00602991 0.0233441 -0.0444418 -0.0118669 0.32736 -0.0389024 0.0322705 0.0908972 0.00644027 0.0378334 -0.0746718 -0.0335709 0.026917 -0.0158956 0.0537742 0.00446952 -0.147196 -0.0588767 -0.0166408 0.0066232 -0.049074 -0.00720722 0.00311711 0.0715827 -0.405289 -0.0184205 0.279192 0.17185 0.0311738 0.0618829 0.297927 0.0139173 0.0117436 0.0264535 0.0106503 -0.230136 -0.039613 0.0236277 -0.00305817 0.0127109 0.0659575 0.0206372 0.0328409 0.00724797 0.0153667 -0.00846904 -0.0669794 -0.00440638 -0.0223644 -0.034373 0.0981516 0.17981 0.0358454 -0.106045 -0.0291733 -0.317716 0.00300451 -0.0469175 0.0190858 0.0352896 -0.0629267 0.148113 -0.135142 -0.014252 0.0379633 0.0161142 0.0171368 0.0952945 -0.0278776 -0.00330198 0.014944 0.0135211 0.00673997 0.0813287 -0.0662873 -0.00243032 -0.0255671 -0.00832018 0.00751725 0.052853 -0.00310013 0.0280767 0.00441347 0.00685993 -0.0113317 -0.0134967 -0.0365267 0.0123212 -0.00029308 -0.00672297 0.0428075 -0.0124544 0.0109026 0.00926373 0.023817 -0.0506899 0.000154801 -0.157064 -0.0227268 0.00095487 0.000635365 -0.0377898 0.00500342 -0.0887283 -0.015374 0.00554835 0.0039179 -0.0333147 -0.0284508 0.00790575 0.0119451 0.0108419 -0.00987414 -0.00108067 -0.000574843 -0.00925684 0.0132488 0.00654199 -0.00600876 0.0328466 0.00216716 -0.00544417 0.00197316 -0.00974758
-0.00535203 -0.00355757 -0.16763 0.0304961 -0.0150658 0.0572819 -0.0133463 -0.0103773 0.00835682 0.00183439 -0.0172256 -0.00480055 -0.0837491 -0.00308946 0.0105225 0.170402 0.00297336 0.00536001 0.0262308 0.005565 -0.000472173 -0.00748071 0.00537697 -0.000125236 0.0674676 0.00708286 -5.65333e-05 0.00563526 -0.0138096 -0.00549559 -0.0576501 0.0103878 -0.00462029 -0.00709672 -0.0959131 0.00113665 0.000688776 0.00471283 0.0578907 0.00150633 0.00495693 0.480795 0.00718403 0.000528088 0.086697 0.00212904 -0.0026618 0.00346412 0.00183449 0.0272726 0.00176712 -0.00651481 -0.00085532 4.95222e-05 0.0158418 -0.00162478 -0.00150439 0.00146071 -0.000106501 -0.0120429 -0.00044459 0.00247077 -0.00995405 -0.00909361 -0.0101427 -0.146515 -0.00187466 -0.00776488 -0.0110767 0.0335776 0.00454117 0.000991202 0.00354109 0.0204308 -0.00403232 -0.00727109 -0.0274587 0.00245116 -0.00342398 0.000641238 -0.00251682 0.00406865 0.00579731 -0.00153668 0.00269146 0.00175704 0.00196797 0.0154333 0.000956362 -0.00282911 0.000499933 -5.23069e-05 -0.00032522 0.00154706 -0.00166095 0.00160259 8.40714e-05 -0.00203019 -0.00301597 -0.0107562 -0.000134609 0.00393056 0.00134774 0.00233644 0.00850732 0.000563025 -0.00208124 0.0197876 -6.28926e-05 -0.00306361 -0.00835956 -0.0526224 -0.00169367 0.00280799 0.0904133 -0.0067977 -0.00225603 -0.050691 0.00200112 0.000952983 0.00475068 0.0317084 0.00423675 0.00135268 0.00317853 0.0105296 0.0047643 0.000842184 0.000325057 0.00537377 -0.000240755 -0.00205295 -0.00389416 0.00125268 0.000659396 0.000832048 0.000570407 -0.000107507
-0.0224804 0.0348966 0.114403 0.0129559 -0.0240195 -0.210202 0.000244109 -0.00400243 0.00525573 0.331267 -0.124695 -0.00015954 0.142402 -0.0238426 0.0059909 0.359231 -0.0597625 -0.0172548 0.299683 -0.0152343 -0.0118043 0.143486 0.0225389 0.00833624 -0.0346356 0.00260765 -0.0283149 0.00231711 0.0575188 0.0241618 0.222302 -0.0542464 -0.0760519 -0.0257919 -0.0767543 0.0246669 0.0162242 -0.0148695 -0.0880169 0.0696533 0.0135246 0.147492 0.401942 0.0262162 0.125577 0.0849804 -0.0107383 0.00971104 0.00411216 0.0623288 0.00344734 0.00453027 0.0110193 0.00915937 0.0684182 -0.00884297 0.00367457 -0.00050779 0.00476794 -0.0127712 0.00858854 -0.000728208 0.0206439 0.00107701 0.0105402 0.163229 -0.0636634 0.0143889 0.00618784 -0.39664 -0.0262386 -0.0274263 -0.0222971 -0.241068 -0.0533907 -0.00906239 0.0547779 0.0808478 0.00982211 0.0325278 0.0100715 0.0726528 -0.0149526 -0.0354479 0.0066419 -0.00468926 -0.00594498 0.0153856 -0.0318838 -0.0081964 0.0140905 0.00642588 0.00648022 0.0488344 -0.0256921 -0.012296 0.00827775 -0.00213716 -0.00947024 -0.0310056 -0.00144604 2.55403e-07 -0.000358618 -0.009785 -0.0300176 0.00863205 0.035021 -0.100581 0.0100417 0.025228 -0.00408744 -0.00149017 -0.0184759 -0.0076572 0.0374438 -0.035268 -0.0112618 -0.00703637 -0.0121714 -0.004286 0.015717 0.00787984 -0.0164062 -0.0103896 0.00725598 -0.0175306 -0.00969944 0.0137404 0.0234942 -0.00816017 0.0120412 0.00408316 0.00760161 -0.00389974 0.00182104 -0.00094183 0.000947519 -0.0023385
0.00574792 0.0418555 -0.150712 0.018298 -0.0994702 -0.338852 -0.0544957 0.0220493 0.0474902 0.371873 -0.108578 0.00380765 0.582003 -0.0135043 0.0687618 0.215977 -0.131008 0.0206726 0.101013 -0.0278606 0.00834927 0.103497 0.00219955 0.00729669 0.0466976 -0.0288438 0.0301537 -0.00832625 -0.0492168 0.00312291 0.372179 0.0473314 0.0086897 -0.0584581 0.0731167 -0.0290554 0.00216524 0.0096768 -0.222093 -0.0921364 0.0728644 0.057835 0.118911 0.31879 0.365747 0.00335157 0.108529 0.0100241 0.0147774 0.163674 0.0345281 0.0106747 0.0151172 0.0045755 0.0222288 0.0644891 -0.0102612 -0.00740344 -0.00634485 -0.0146431 0.0108271 0.00945369 -0.113129 0.0148303 0.0989853 -0.30391 -0.132394 0.00760946 -0.0752518 -0.291853 -0.0505201 0.0281076 -0.0307614 -0.0703127 -0.0614043 0.0105206 0.130921 -0.0479065 0.174043 0.0218078 0.00383963 0.0506777 -0.137779 0.0592111 0.003354 -0.00273925 0.00500674 0.0537017 -0.086678 -0.00829532 0.014491 0.00343255 0.00415135 0.0266549 0.00691082 0.000593239 0.00277993 0.00152251 0.00732539 0.0260218 -0.0359985 0.00570176 -0.00692833 0.0129171 0.0193269 0.00745695 0.0488779 0.0345914 -0.0815343 -0.00016801 0.0108968 -0.360786 0.00698777 0.00678359 0.157121 0.0087452 -0.0096891 -0.127624 -0.0240285 0.0154292 -0.0254316 -0.0278906 -0.0719883 0.00268521 0.000386876 0.015146 -0.0142946 0.00848728 0.0372073 0.018994 0.00512507 -0.00011896 -0.0141485 0.014406 0.00223008 0.00082368 -0.00759037 -0.00393428
0.00832115 -0.00493565 -0.203222 -0.0013784 -0.0166119 0.0535115 0.0089883 -0.0166022 -0.00226302 -0.120395 -0.0106107 0.0292056 0.200684 -0.00482229 0.00695018 0.0617715 0.00766739 0.00505416 -0.0498376 -0.00972527 0.0107446 0.0151269 -0.00913667 0.00920016 0.076012 -0.00585054 -0.00509663 -0.0184109 -0.000520001 -0.0166461 -0.0126773 0.00767863 -0.00739253 0.00272302 0.0464998 -0.00437788 -0.0044245 -0.00764806 0.0507641 6.13819e-05 0.00835598 0.116965 -0.010266 0.0109353 0.519825 0.00359952 0.00481523 0.00512223 0.00308868 0.0817997 -0.00452367 0.00679402 0.000480496 -0.00211048 0.0105635 -0.00123918 0.00457072 0.00169431 -0.0022111 0.0116184 0.0109013 0.000880635 0.00486778 0.00942883 -0.00401336 -0.0780282 0.000601909 -0.0185292 -0.0135162 -0.0909671 -0.0132963 -0.00356371 -0.00373184 0.0346684 0.00937605 0.00533452 -0.0152269 0.000710912 0.00243561 0.00494334 0.0032873 -0.00453387 0.00323717 0.00365478 0.00123239 0.00157525 0.00181707 -0.00887993 -0.003597 0.00345731 -0.000121968 0.000160876 -0.000701004 -0.0114127 0.000300429 -0.000248475 0.0020004 0.000706406 -0.00038871 0.00702088 0.00994049 0.00432964 0.00118147 -0.00124238 -0.00824123 0.000916959 0.00294333 0.0688934 -0.00468596 -0.00901742 -0.0110472 -0.106668 -0.0063495 -0.00204734 0.0107565 0.00430001 0.00382837 0.0481658 0.000902005 0.000551167 -0.00184552 -0.0293022 -0.00255803 9.14109e-05 0.0038305 0.0199512 -0.00473222 0.000915702 0.00222057 -0.00766263 0.00138689 0.00129528 -0.0012523 0.00556246 0.000818968 -8.81123e-05 -0.000829032 0.00027539
0.0502953 0.0279248 0.896203 -0.0720133 -0.029638 -0.652554 0.0289421 0.00865369 0.00402574 0.0250466 -0.0516877 0.00312781 0.346616 -0.0947638 -0.023068 0.404485 0.0507321 0.0275532 0.338014 -0.0590563 0.0148143 -0.00913469 -0.0367075 -0.00991291 -0.041493 0.05575 -0.00478339 0.0357096 0.016215 -0.0277645 0.227124 -0.00434687 -0.0432294 -0.0121065 -0.204293 -0.0276846 -0.0137959 0.00598875 0.0619349 -0.0576641 0.00654629 0.129288 0.0897335 0.0136179 0.200034 0.376498 0.0195112 0.00952062 0.00127164 -0.0240687 0.0554752 -0.0217223 0.00576182 0.00997414 0.0814962 0.0106843 -0.0230577 -0.000914385 -0.00592269 -0.0550011 -0.00296457 0.0116197 -0.0500455 0.0672116 -0.0209374 0.24833 0.0380355 -0.00573207 -0.0314053 -0.424336 0.00998482 0.0105643 -0.0210909 -0.0525218 -0.0177539 -0.00991434 0.0762863 -0.0398033 -0.0111802 0.00600209 0.00728609 0.0972104 0.136779 0.00745639 0.00828283 0.00756393 0.00932212 0.0550602 -0.051319 -0.0217961 -0.00302117 0.00740428 0.00350447 0.00470719 0.00925556 0.00362629 0.00172607 0.00154289 -0.00129077 -0.0610878 0.0108559 0.00915849 0.00158943 0.000527602 0.00890216 0.00169736 -0.0275814 0.0451576 -0.0149601 -0.000490063 0.0126774 -0.126316 0.0141694 -0.00285251 0.0269199 -0.0040196 -0.00604167 0.0207317 -0.0233494 -0.0165426 -0.0090966 0.0325335 -0.0222843 -0.00477731 -0.000946922 0.0313932 -0.0136088 -0.000235225 0.00357104 -0.0016995 0.00168828 0.00575256 -0.0102387 -0.00875036 0.00221998 0.00019586 -0.000264387 0.00092063
-0.00975727 0.0679869 0.428812 -0.0594525 -0.062803 -0.545345 0.0476069 -0.0470234 0.0366701 0.834585 -0.0812428 0.0521485 0.484826 -0.125686 0.0759848 0.285245 -0.00984094 0.0773582 0.165222 -0.040505 -0.0508978 -0.284338 -0.0208943 -0.0494725 -0.0228365 0.128028 -0.0101049 0.0455753 0.0618936 -0.0098549 0.387812 -0.00286041 -0.0275926 0.0171537 -0.696544 0.0139452 -0.0178657 -0.051194 0.086071 0.00818977 0.0208717 0.033513 -0.101037 0.127103 0.345925 0.0411452 0.336735 0.0783075 0.00713733 0.288541 -0.0182759 0.126551 -0.00605654 0.0122957 0.165487 0.00742128 0.00607153 -0.00897739 0.00795608 -0.00547309 -0.0527819 0.0192607 -0.0314328 -0.0409861 0.0139042 -0.561442 0.0387776 -0.0804372 0.054387 -0.22263 -0.0653949 0.040038 -0.00843218 0.189944 0.00373585 0.0119692 0.115617 -0.0935055 0.0190162 0.00806878 -0.00214997 0.0753989 -0.0733413 0.19673 0.0394663 0.012976 0.0203245 0.0425811 -0.0420336 -0.00708891 -0.0326857 0.00317972 0.0137899 0.00793573 -0.0286295 -0.026445 -0.0125774 0.0040517 -0.00827014 0.0332305 -0.111028 0.0320318 0.0028786 -0.0052623 0.00804783 -0.00914791 0.0385399 0.319645 0.018279 -0.0152007 -0.0185337 -0.471886 0.00175693 -0.0309745 0.0861097 0.0175671 -0.0310695 -0.0868967 -0.032632 -0.025148 0.00768283 0.0257427 0.000140788 -0.0182562 -0.0157054 0.0577918 -0.0354515 -0.0159476 -0.0128689 -8.64966e-05 0.00246399 0.00385649 -0.0127344 0.057463 0.0113975 0.000851985 -0.00315697 -0.00223586
-0.0366953 -0.0076366 -0.212937 0.00340856 0.00645541 0.226321 -0.00325039 -0.0449396 -0.0909585 1.44189 0.0042709 0.00752845 0.583193 -0.133235 0.210551 0.209144 -0.0219242 -0.00684641 0.21256 0.0550404 -0.0395086 -0.524254 -0.0628043 -0.00766809 0.0292107 0.0556833 0.0479535 -0.147067 0.0311736 0.00904164 -0.00440463 -0.065206 0.0363604 0.0140588 -0.739697 0.0844868 -0.0923127 0.0596469 0.0233351 -0.0112993 0.0488945 0.349427 -0.0381894 0.0278467 0.408656 -0.00739007 0.123653 0.29 0.0827054 -0.421771 -0.0214916 0.0178429 0.100645 0.0283279 0.184691 -0.0732721 -0.00413062 0.0262964 0.00283595 0.161323 -0.0437335 -0.0127607 0.157033 -0.0241916 -0.047537 -0.773342 -0.0467905 0.0397698 -0.0120965 -0.0860469 0.0613703 -0.0738346 0.0949004 0.318087 -0.0251908 0.00817813 -0.182518 -0.0125166 -0.0284537 0.0255632 -0.0153001 0.0806757 -0.00909141 0.0183726 0.151817 0.0429305 0.0244599 0.0656884 -0.0451766 -0.0192422 0.0134324 -0.0372178 -0.00673942 -0.00244777 -0.0289946 0.0217503 -0.0600909 -0.00098141 -0.00326268 0.0653786 0.0368228 0.00520681 0.00459391 -0.0129616 -0.0691307 0.0422736 -0.00466946 0.476805 0.010235 -0.0133427 -0.0817403 0.0601628 -0.0318551 0.00135858 -0.2598 -0.020571 -0.018054 0.0550551 -0.00297501 -0.0162655 0.0164714 0.112218 0.0203508 -0.0242322 -0.00116811 -0.0176167 -0.0308826 -0.0135092 -0.0135438 -0.00873013 -0.00451495 0.0072765 0.000364051 0.0650026 0.00681782 -0.000512316 0.00703198 -0.00715143
-0.0341673 -0.0720971 -0.354206 0.0474738 0.0782013 0.415104 -0.0131901 -0.0852923 -0.0256147 0.650694 -0.0226856 -0.0296049 0.95394 0.0123207 0.10846 0.277458 -0.0768736 0.10081 -0.275067 -0.0322306 0.0539901 -0.445307 -0.00133987 -0.0189768 0.141001 -0.0564662 0.0161359 0.0279731 -0.13324 -0.0107289 -0.306546 0.140814 0.0379614 0.0150708 0.0221098 -0.0640766 -0.0196051 0.0808263 0.0250785 0.0650846 0.0221838 0.248576 -0.0366755 0.0262021 0.278303 -0.122342 0.0247648 0.0935539 0.296245 0.132969 0.0475066 0.00783537 0.0411448 0.0856155 0.242347 0.0149437 -0.0277811 -0.0257033 0.0403298 -0.00312118 0.00853669 -0.0439564 0.0988666 0.0592631 0.012112 -0.89772 -0.00352988 0.0361636 0.0909069 -0.424668 -0.1459 -0.0706047 -0.030481 0.279137 0.022587 0.00683801 -0.0212897 0.0263435 -0.00632665 -0.040501 0.0234357 -0.0914474 -0.04639 -0.00564633 0.0238401 0.0655186 0.00128441 0.0124554 0.00831043 -0.0138846 0.0378319 0.00540839 -0.0253185 -0.0436501 -0.0180342 -0.00893763 0.0539649 -0.00326824 -0.00299672 0.0476093 -0.00614438 0.00949741 0.00398281 -0.00490398 -0.0230718 -0.00104879 -0.00360808 -0.0102915 -0.0550852 0.0408435 0.0772473 0.102183 -0.0533108 -0.0443405 -0.0599433 -0.00913509 0.00823051 -0.0676636 0.0376148 0.00208863 -0.00805545 0.138747 0.010455 -0.00100288 0.00397967 0.00762087 -0.011899 -0.0196063 -0.0120162 -0.000822167 -0.0210015 -0.0195055 0.049624 0.0232127 0.0040801 0.0161248 -0.0156481 -0.00379773
-0.00860732 -0.0100635 -0.00288115 0.0135346 0.00806032 0.0128383 -0.0107829 -0.00400841 0.0105142 -0.0805374 -0.00443195 -0.0027916 0.126031 0.0109872 -0.00189237 0.0684348 -0.00656171 0.0103844 -0.0132591 -0.00164782 0.00844815 0.0258403 -0.00028918 -0.00313445 0.0147848 -0.0100658 -0.00823214 0.0267345 0.00544921 -0.00902661 -0.0405003 0.0142747 0.00525254 0.0065922 0.0939276 -0.00505878 -0.00320894 -0.00575214 -0.0146195 0.0052331 -0.00762571 0.0446819 0.00472539 0.00246146 0.043994 -0.0129839 0.00434119 -0.0057586 0.000346208 0.386486 -0.00653275 0.00692272 -0.00205822 -0.00206052 0.0494348 -0.000515616 0.00242177 0.00306513 -0.00161024 0.000680656 -0.00343138 0.00275924 -0.011716 -0.00685271 -0.00156137 -0.0701589 0.00485209 0.00687668 0.00792231 -0.0562742 -0.00719105 -0.000818222 -0.00202366 0.00248624 0.00206414 -0.00642803 0.0265547 -0.00370712 0.00155694 0.00425873 -0.00147234 -0.0222672 -0.00852643 0.00311861 -0.00660282 -0.00535947 0.00370497 -0.00875362 -0.00308539 0.00840148 0.000754475 0.000522848 0.00211306 -0.00890591 -4.42729e-06 0.00377675 0.00384662 -0.000542385 -0.00100726 -0.00388845 -0.000338324 0.000741767 -0.000877284 -0.000447001 0.0112724 -0.000899162 0.00139602 -0.0198098 0.00129344 -0.0016679 0.00079275 0.0333303 -0.000636836 -0.000503153 0.00457185 0.0011715 -0.00270438 -0.00282057 -0.00140711 1.25411e-05 0.00308485 0.0149403 -0.000808509 0.00093793 0.00105253 -0.00481339 0.00468085 0.00241649 0.00501318 0.0014388 0.00194008 0.00156379 0.00116749 -0.00545953 -0.000356846 -0.0010528 3.10578e-05 -0.00140178
0.0574884 0.00995955 1.0086 -0.0541654 0.0026249 -0.665477 -0.0303898 -0.0236521 -0.0260654 0.170818 -0.0129665 -0.000513632 0.404023 -0.00254972 0.0316057 0.367564 -0.0820961 -0.00142026 0.271168 0.0636891 -0.00856651 0.0677268 0.00989171 -0.000847722 -0.0775291 -0.0319188 0.00995447 -0.0333154 0.0503057 -0.0018786 0.374477 -0.00713459 -0.0368213 -0.0439503 -0.323567 -0.00743314 -0.0254821 0.0105528 0.117752 -0.0253922 0.00435222 0.152319 0.0251706 0.0254851 0.180758 0.0373304 0.00932859 0.00558456 0.0104539 0.0293849 0.208281 0.0086952 -0.00229756 -0.00331218 0.0167586 0.114882 0.000896914 -0.00883328 -0.00409281 -0.0134037 0.00737694 0.000174817 0.0122477 0.0239236 -0.0410176 0.080064 0.0293591 0.00412944 -0.0350986 -0.24491 0.0125461 0.00873985 -0.00957365 -0.0141984 -0.0214139 -0.010016 0.163082 -0.0129975 -0.00728188 0.00492435 0.00740427 0.0708358 0.0195896 -0.00934556 0.00264728 -0.00133753 0.00319964 0.0782855 0.128515 -0.0150356 0.00724097 0.000212293 0.000841026 -0.00788838 0.0696821 -0.0145996 -0.00486309 -0.0067629 -0.01031 -0.0202363 -0.00546361 0.00754432 0.00321706 0.00658009 0.000577758 -0.00643343 -0.0180943 0.0596579 0.0117993 0.0176563 -0.019748 -0.094677 0.00117509 -0.00805645 0.0381857 0.00668998 -0.00601587 0.0381271 -0.0104551 -0.0108266 -0.00901162 -0.00115615 -0.0042578 -0.0136685 -0.00147426 0.0179785 -0.016071 0.0038062 0.0275637 -0.0186527 -0.00311611 -0.00465685 -0.0110246 -0.0100187 0.00212379 0.00347425 0.000471827 0.00180389
-0.0295733 0.0979513 0.931009 0.0023317 -0.0398821 -0.901599 0.0215103 -0.13471 0.127219 -0.482596 -0.0834489 0.055414 0.97695 -0.00482417 0.0604166 0.706475 -0.0565914 -0.00536324 -0.044644 -0.0312145 0.0480306 -0.230716 0.0686641 -0.0844792 0.0333134 -0.00233211 -0.0115805 -0.170814 0.0939547 0.00284092 0.592119 0.0158523 -0.0465222 -0.0730521 -0.72087 -0.0324483 -0.0206811 0.0183793 0.316409 -0.0296916 0.0373333 0.0504149 0.0320149 0.0416003 0.51327 -0.143429 0.158723 0.0234256 0.0145886 0.504382 -0.000822166 0.28131 0.0395105 -0.0112254 0.0412961 0.0798772 0.0544216 0.00531531 0.00455914 0.0972747 0.0420318 0.0114749 0.0295989 -0.0317654 -0.0231408 -0.462927 0.0610772 -0.0885933 0.0836869 -0.253259 -0.0709655 0.0423931 -0.028923 -0.018679 -0.0471741 0.0160134 0.443454 -0.0215647 -0.0235677 0.000667999 0.0118592 0.0497154 -0.135985 0.0322309 -0.0154345 -0.0228457 0.00675875 0.155591 0.0276264 0.0952811 0.0263347 -0.00300224 0.0108361 -0.0382538 0.00402046 -0.0156445 -0.0180533 0.00201408 -0.0100182 -0.07909 -0.121899 0.0164172 -0.000279944 0.0166119 0.0012914 -0.0055555 0.0163149 0.150791 0.0622927 -0.0291418 0.0130612 -0.143521 -0.0112057 -0.017104 -0.156606 -0.0121483 -0.0146475 0.0274205 -0.00435508 -0.0105034 0.0276379 0.0471952 0.00792647 -0.00542159 -0.0137945 -0.0495705 0.00447791 0.00773896 0.0217565 -0.0275645 0.000933461 -0.00616898 -0.00596393 0.0209406 -0.000130312 -0.00215011 0.000724411 -0.00290283
-0.0251701 0.0456606 0.50295 0.0329512 -0.0404864 -0.222604 0.0141087 -0.0808872 -0.00433472 0.591739 0.0174661 0.0874652 1.62686 -0.0258637 0.111675 0.458298 -0.0953078 0.0371652 -0.347064 -0.0386964 0.00164239 -0.135966 0.00348633 -0.0879865 0.190186 -0.0140302 0.035824 -0.295035 -0.017074 0.0411054 -0.410489 -0.0320462 -0.0460516 0.0638837 -0.632465 0.0352965 -0.0959793 0.083848 0.452479 -0.0719387 0.00742897 0.0252169 0.0450671 0.0353628 0.51459 0.031567 0.00659512 0.118775 0.0535367 -0.0698827 -0.0584559 0.0762659 0.238908 0.0638386 -0.0452607 0.0246647 0.00577391 0.102617 0.00589975 0.0831538 0.0473455 -0.0217474 0.143804 0.0156129 0.0529749 -0.400319 -0.141566 0.0633284 0.0212024 -0.191083 0.0749248 -0.101222 0.0331077 -0.119056 0.00418096 0.00476284 0.289971 0.0032934 0.00725941 0.00999365 0.0352012 0.197799 -0.0454477 -0.0379625 0.0398391 0.00143158 -0.00711279 0.135409 -0.16511 0.00221529 0.125701 0.00537292 0.00114296 0.00309093 -0.00364042 0.00479945 0.000310015 0.0170011 0.00764893 -0.0208183 -0.0530422 -0.0249922 0.0131442 -0.00828599 -0.0239938 0.0644121 -0.0358142 0.0253421 -0.0451639 -0.00971003 0.0176914 0.219561 -0.0540614 0.0303015 -0.324752 -0.00653605 0.0105925 -0.00649055 0.00298298 0.0124297 -0.000944913 0.138058 -0.0592687 0.00170296 -0.0238356 -0.0390072 0.00266562 -0.0169588 -0.0628801 0.0529346 -0.010261 0.00385829 0.0132408 0.00239977 0.00654606 0.00787067 -0.00456826 -0.00761501
-0.0316468 -0.0130868 -0.0541804 0.106891 -0.0651682 0.44357 0.0105056 -0.108242 0.0405069 0.80452 0.00566795 0.0805687 1.6239 0.0625814 0.0356699 0.43962 -0.102349 0.077118 -0.260602 -0.13613 0.0762867 -0.377582 -0.091562 0.0146175 0.181313 -0.0274615 0.0652509 -0.13057 -0.113826 0.0837488 -0.862052 0.0284677 0.0388645 0.0643768 -0.0370537 -0.040863 -0.0565239 0.00358357 0.310509 -0.0249271 0.0317144 0.184897 0.0630794 0.00963621 0.399713 0.0836148 0.0306799 0.0295222 0.110805 -0.212638 -0.0799162 -0.0167422 0.0992442 0.270188 0.417139 -0.0224444 -0.0460229 0.0478796 0.0923897 -0.122209 -0.0397502 -0.0203803 0.0306216 -0.0463575 0.0853435 -0.522633 -0.0312029 0.0373156 0.116411 -0.175923 -0.115931 -0.0652509 0.0918516 -0.13256 -0.0362381 0.00366483 0.171985 -0.0114023 0.0190223 0.0268014 0.0107753 0.331288 -0.0153171 -0.0155359 -0.0107592 0.066455 -0.00254795 -0.235295 -0.0699217 -0.00744612 -0.025213 0.0912262 0.0359811 -0.0824777 0.0699206 -0.0304579 -0.0144022 0.00446693 0.0257318 0.0506311 0.134919 -0.00298219 0.0178573 -0.00151892 -0.0572079 -0.0161505 0.0761983 -0.620579 -0.0472648 -0.00588374 0.137301 0.111711 -0.0966789 0.00380856 -0.118932 -0.00275419 -0.0368992 -0.156047 0.0104633 -0.000807124 0.0273181 0.144498 0.0831388 -0.0242134 0.0143367 -0.032871 -0.0399501 0.00826642 -0.127707 -0.102326 0.0206349 0.0381873 0.0134665 -0.00815898 0.00747594 -0.0193836 0.000434253 -0.00668042
0.00595086 -0.00535811 -0.0438448 0.00656396 -0.0235534 0.158842 -0.00361475 -0.00973979 -0.00648386 0.287541 0.0123504 0.0147615 0.230449 0.0101585 0.00989888 0.0369731 0.00547835 0.000238823 0.0695431 -0.0337435 0.0035879 -0.0257335 -0.0469965 0.0276153 0.017434 -0.0112587 0.0011527 0.0323754 -0.0165941 0.0113319 -0.186169 -0.00219438 0.0137002 0.00864514 0.121852 0.00177335 -0.00115713 -0.00400809 -0.045346 -0.00867049 -0.000571763 0.0924772 -0.000426367 0.00287967 0.060118 0.0141673 0.00382218 0.00117258 0.00206555 0.146873 -0.0105361 0.00266442 -0.00213793 0.00977768 0.441166 -0.0222886 0.0162853 -0.00285265 -0.00326299 0.0400238 0.010159 0.000915477 -0.0155523 -0.00892817 0.00235353 -0.0418049 0.00466399 0.0193566 0.0133379 0.0625549 0.0047279 -0.00221566 -0.00731146 0.0570193 -0.016476 -0.00743663 -0.0260143 -0.00710039 -0.00160034 0.000141587 0.00560375 0.0610233 0.006412 0.00882509 0.00514678 -0.00292581 -0.0015479 -0.101237 -0.00278838 0.00296349 -4.14918e-05 -0.0047162 0.00551537 0.00931951 -0.00721778 0.00951657 0.000462197 -0.00231948 -0.00646918 0.00545746 0.00309261 0.00461599 -0.00110233 -0.00111497 0.0026648 -0.00267649 -0.00940757 -0.0306669 -0.000965229 0.0041395 -0.000114104 -0.0763419 0.0051841 -0.000884579 0.018531 -0.011522 0.000992826 0.0023932 -0.00349754 5.81234e-05 -0.00125925 -0.00189893 -0.00609962 0.00420926 0.00720788 0.0167028 0.00108594 0.000850462 0.00351682 0.00348667 -0.000820628 -0.00200931 0.00249906 0.00539358 -0.000132057 0.00124803 -0.00116197 0.000166885
0.0623172 0.0184904 1.09896 -0.058486 -0.00440399 -0.828692 -0.0248245 -0.0181939 -0.0274005 0.456141 0.0140985 0.0131324 0.393002 0.0152492 0.0147648 0.335633 -0.0499537 0.00690911 0.197076 -0.0136612 0.00613181 0.0114415 0.0697339 -0.0169908 -0.00432218 -0.0177766 -0.0146039 -0.0621609 0.0430884 0.00268047 0.301142 -0.0156529 -0.0209014 -0.0220983 -0.352329 -0.0387489 -0.0154782 -0.014902 0.10543 -0.00218312 0.0127572 0.18723 -0.0384029 0.0218005 0.212619 0.00438761 0.00329013 -0.00307626 0.00366254 0.0376797 0.0924083 0.00766626 0.00154105 -0.00175611 -0.00291194 0.258525 0.00465782 0.00202538 -0.00375246 -0.0418445 0.0203793 -0.000628158 0.063124 0.0156603 0.00734642 0.0587539 0.0455639 -0.0345942 -0.0415096 -0.159956 0.0126783 0.0268774 -0.0194475 0.088534 -0.0119944 -0.00509328 0.1883 -0.0157832 0.00529256 -0.000124716 0.010415 0.0394366 -0.0179032 -0.0101585 -0.00890317 -0.00279644 -0.00153207 -0.00199495 0.0409612 -0.0159111 -0.00544402 -0.00387079 -0.00116931 -0.0155678 0.137177 0.000316542 -0.010231 -0.00110559 -3.62381e-05 -0.0211592 0.0163146 -0.0124153 -0.00125578 0.00811684 0.00736859 -0.00109997 -0.0398758 0.0300803 0.00771051 -0.00296205 -0.0127817 -0.0359764 0.0226798 -0.00402103 0.0138652 -0.00455279 -0.00750789 0.0208257 0.0026007 -0.000660699 0.0049019 0.00849771 -0.0201017 0.000701426 0.00144477 0.0147079 -0.00288938 -0.00133407 -0.00113692 0.0019607 -0.00454622 0.00249325 -0.00726821 -0.00448173 -0.000298216 0.00414134 -0.00102382 0.00198356
-0.00208205 0.0581349 1.40667 0.0388093 -0.0188956 -1.08258 -0.0251567 -0.0765994 0.0478788 0.532146 -0.0827722 0.0927134 0.370379 0.03097 0.0470267 0.937964 -0.0164984 -0.0360581 0.295321 0.00103539 -0.0655791 -0.175214 0.0237515 0.136306 -0.119035 -0.0390495 -0.0397236 -0.245466 0.0952611 0.0628041 0.467825 -0.0637131 -0.0781368 -0.0534294 -0.717657 0.0322825 -0.0107588 0.0203248 0.197425 -0.0501509 0.0680142 0.332664 -0.0208121 0.00615531 0.466079 -0.0711285 0.0175414 0.0066122 -0.00915022 0.201812 -0.0280772 0.0803998 0.0013 -0.0117549 0.234405 0.048232 0.243167 0.0485936 0.0068504 -0.0198609 0.0268291 0.00118724 0.116134 -0.0442982 -0.0311951 -0.198362 0.101423 -0.110417 0.054087 -0.387044 0.0412377 -0.0551717 0.0190727 0.226239 -0.0773208 0.0255714 0.265057 -0.000667646 -0.0385169 0.0206479 0.0239665 0.126603 -0.0190519 0.00249911 0.0150846 -0.00480886 -0.00614839 0.0506189 0.00820246 -0.0172323 0.00808467 -0.00889702 -0.00690492 -0.0487333 0.00780343 0.138715 0.0416321 0.00495724 -0.0116508 0.00988889 -0.0230635 -0.00485704 0.00403532 0.00936755 0.0156127 0.0136732 -0.0246383 0.157717 0.0693126 -0.0132972 -0.0066721 -0.0169457 -0.0238774 -0.0132922 -0.176711 -0.0269217 0.00451555 0.0948306 0.0098143 -0.0111888 0.0142626 0.0373924 0.0418972 -0.00722262 0.00537092 -0.021262 -0.0416641 -0.010648 -0.0319024 -7.53944e-05 -0.00119532 -0.00242141 0.00375915 -0.0349261 -0.000736686 0.0023791 -0.00471059 0.00256714
0.0593655 -0.0353619 0.695557 0.107361 0.00609076 0.0223692 -0.0149023 -0.0365397 -0.0079182 1.718 -0.0629986 0.0655665 0.610822 0.0272613 0.0850921 1.04718 -0.0403504 0.00371082 0.244447 -0.112042 -0.0305301 -0.221976 0.0190504 -0.0111965 0.0918763 -0.0142379 0.0302582 -0.3771 -0.139748 0.0627342 -0.243503 -0.108217 -0.0389979 0.0775612 -0.473883 -0.0437084 -0.0773502 0.102015 0.233533 -0.0293772 0.0455342 0.472337 0.00441202 0.00897195 0.417931 -0.049039 -0.00693332 0.0411277 -0.00202562 0.19471 -0.108781 0.00772388 0.0784569 0.0403928 0.00309912 0.00381061 0.0656462 0.330852 0.0319786 -0.064416 -0.117466 0.0731733 0.0741458 0.0926389 0.0624084 -0.340929 -0.0173336 0.0294849 -0.0447086 -0.464408 -0.0261188 -0.106386 0.0533906 0.0869719 -0.000813287 -0.0379863 0.240934 0.0446703 -0.00215912 0.0171951 0.003441 0.437936 -0.0529583 0.00837021 0.0059355 0.0147723 0.020761 -0.0113497 -0.0625507 0.036404 0.0189325 -0.00666404 -0.000413036 0.0109916 0.0323758 0.0417376 0.113843 0.0128546 0.001424 0.0862526 -0.0333559 -0.00646714 0.0114183 -0.015325 0.0581061 -0.0101693 -0.00082656 -0.131603 -0.0452355 0.0316925 0.11555 0.0371924 -0.0544239 0.0253018 -0.0962626 -0.0279909 -0.0243669 -0.0288363 0.0118119 -0.00479933 0.00886197 0.129607 0.00323131 -0.011914 -0.0115838 -0.0389927 -0.0165637 -0.0107448 -0.0992212 -0.0713848 0.0264239 0.0268887 0.00024093 -0.063595 0.00144675 -0.0111388 0.000718746 -0.0100529
0.0309639 -0.127316 0.142953 0.167673 0.0266194 1.079 -0.0496041 -0.041571 0.0105108 2.48608 -0.0883529 0.0093374 0.505956 0.134713 0.0224817 1.53692 -0.0336628 0.0863429 0.468585 -0.188184 -0.031287 -0.555779 -0.107869 0.0473338 -0.0712283 -0.065654 0.092969 -0.27441 -0.0385972 0.0249097 -0.835731 0.0062999 0.113849 0.0120474 0.109085 -0.168007 -0.11126 0.0607965 0.218564 0.0219036 0.0960788 0.430012 0.0890821 -0.0315118 0.143924 -0.211564 0.0159183 0.0140168 0.0850865 -0.304066 -0.137648 0.0341239 0.0187089 0.144804 -0.00621508 -0.0399826 0.0298111 0.0707721 0.294368 0.294609 -0.0699899 0.112689 -0.136679 -0.2164 0.169795 -0.671248 -0.0627737 0.0867011 0.236646 -0.5222 -0.193159 -0.0617162 0.0799852 0.0104431 -0.0844016 0.016559 0.306596 0.0825182 -0.0697467 0.0245646 0.0652589 0.374244 0.0450253 -0.0341772 0.0318943 0.0364492 -0.040329 -0.0462174 0.130451 -0.00705876 0.0381015 0.0709859 0.00378365 -0.0017027 0.0209852 -0.112129 0.217598 0.0239965 -0.0241982 0.0831267 -0.172232 0.0306331 -0.00340943 -0.0393735 0.150608 0.0526941 0.0166515 -0.0919389 0.0402012 -0.0418373 -0.0040594 -0.0190603 -0.0514746 0.00617734 0.152938 -0.00686618 -0.0295691 -0.0680862 0.0044856 -0.0516673 -0.0135231 0.0733556 0.050929 -0.0421474 0.00537857 -0.0738366 -0.0384169 0.0130694 -0.0128763 -0.0970994 0.00689973 -0.0270993 -0.00169582 -0.0196116 -0.00747404 0.00142428 0.00786871 -0.0239409
0.0266138 -0.0344372 -0.172349 -0.0152929 0.00714813 0.452115 -0.0274004 -0.00319202 -0.000780865 0.340815 0.0247347 0.00185066 0.221978 0.0174861 0.015583 0.295887 -0.00777332 0.00147534 0.210834 -0.0276091 0.00405717 -0.0205134 -0.0594657 0.0094829 0.043376 -0.0196605 0.029893 0.00831013 0.0131335 -0.00633037 -0.273853 -0.0255477 0.0274795 0.0286917 0.347416 0.00478192 -0.00110709 -0.00849354 -0.0778177 -0.0119617 -0.00410951 0.0704976 -0.0235457 0.00255332 0.114569 -0.0189437 0.00247447 0.0077217 -0.00557027 0.0200079 -0.00918117 0.0108602 0.00485309 -0.0067973 0.101651 -0.0371294 0.0034095 -0.00302754 0.00753636 0.429317 0.00777688 -0.00634959 0.00674011 0.00431203 -0.0224495 -0.0129821 -0.0151592 0.0311817 -0.00739704 0.141918 0.00873228 0.00738421 -0.00409289 0.0866828 0.00334551 -0.00031006 0.0687081 -0.0292119 -0.00694546 0.00290369 -0.002682 -0.0164478 -0.0274297 0.00120614 0.00794346 0.00136694 -0.00302117 -0.00805733 0.00223579 0.0258051 0.0179893 0.00907424 0.00378168 0.0247308 -0.00879474 0.0161755 -0.00995987 -0.00131611 -0.00594416 -0.0513872 0.00968376 -0.00295243 -0.00297507 -0.00730162 0.0428416 -0.00537301 -0.00739327 0.106863 -0.00226196 0.0051745 -0.024075 -0.154547 0.00268887 -0.00770353 0.0734883 0.00492452 -0.00266839 0.0215244 -0.0103925 -0.00590899 -0.00667712 -0.0185958 -0.00404832 -0.00251512 0.00150791 -0.000788376 0.0167315 0.0125233 0.0389455 0.00581068 0.00308601 -0.00251542 -0.015587 0.00232725 0.000911273 -0.00125528 0.00011949 0.000844957
0.0168491 0.0787989 1.13903 0.0192312 -0.0676407 -1.03386 0.00207168 0.0152899 0.00528279 0.737508 -0.0321941 -0.0084929 0.711544 -0.0448596 0.0258445 0.478058 0.0736452 -0.0069632 0.186069 0.0257972 -0.0114949 0.133777 -0.053953 -0.0318545 0.0879911 -0.0109962 0.00627052 -0.172279 0.0247403 0.053944 0.333782 -0.000739287 -0.0689805 -0.0560418 -0.445245 -0.0133158 0.0108446 -0.0120429 0.0725208 -0.0145988 -0.0117629 0.387784 0.0216225 0.00956354 0.328429 0.0284484 -0.0132576 -0.0104661 -0.00538603 -0.111539 0.0200498 0.00188908 0.00861049 -0.00425749 0.0130551 -0.00634831 0.0169832 -0.00905251 -0.00306617 -0.00395388 0.372429 0.000214449 0.0477221 -0.00778856 0.091237 0.0243562 0.015192 -0.0480411 -0.0439652 -0.0742395 -0.0240542 -0.00126884 0.00248462 0.0973038 -0.0491149 0.00678543 0.341467 0.00273052 0.00656597 0.0166472 0.0149652 -0.0211461 0.0227242 -0.00996555 0.00398144 -0.0126438 -0.0254162 -0.177419 0.016882 -0.0195525 0.012856 0.00209199 -0.00253798 -0.0119402 -0.00261294 -0.0192207 -0.00756819 -5.76274e-05 0.00945841 0.0559401 0.17568 -0.0131286 0.000249602 0.0123773 0.0192868 -0.0172554 0.0147215 -0.153646 0.00209772 -0.0140708 -0.0305454 -0.0243921 -0.00517823 0.00948241 -0.0430721 -0.0171953 0.011884 0.0688882 0.00290121 0.00628361 0.0149906 0.002015 -0.00280558 0.0090318 0.00915639 -0.0216445 -0.00462717 0.000458723 -0.00314482 0.00690186 -0.0138473 -0.00892557 0.00164932 -0.0264155 -0.00212592 0.00613765 -0.00235887 -0.00112244
0.0564751 -0.0390467 0.337883 0.199112 -0.02646 0.28592 -0.00707632 -0.00107668 0.0184717 1.54216 -0.0479098 0.0476547 1.00299 -0.0731445 -0.0440524 0.725271 -0.0465383 -0.0443515 0.933915 -0.0267101 0.0608671 0.234901 -0.078047 -0.0349602 0.012241 -0.0314538 -0.0412781 -0.0715543 -0.0660405 -0.0261365 -0.0964365 -0.0924862 -0.0117423 0.0689671 -0.221881 -0.0291911 -0.0933188 0.0019466 0.42624 -0.0889787 -0.00616872 0.565814 -0.0533011 0.0411694 0.533534 0.0549019 0.0288027 0.00378235 -0.0288864 0.241524 -0.00724503 0.0298984 -0.00573481 -0.0126521 0.0409377 0.014768 -0.00226495 0.0559725 0.0343209 -0.0875755 0.0102817 0.433013 -0.0612902 -0.0065218 0.193903 0.238313 0.0247491 -0.0177572 -0.044309 -0.287788 0.0453528 -0.0326802 -0.00366105 0.161253 0.0312691 -0.0162612 0.28798 0.0619812 0.025598 -0.0103701 -0.00373746 0.38221 0.0071315 0.0245529 -0.00497174 -0.00727885 0.0110791 -0.0912603 -0.0735601 -0.0224236 -0.0256324 0.000310976 0.0140594 0.00369879 0.0013211 -0.00639356 -0.0476285 -0.00651686 -0.0130766 0.0212839 -0.11946 0.137669 0.00192073 -0.0169307 0.0858715 -0.0223357 -0.00343983 0.0542384 -0.0189125 -0.0278857 -0.0117116 -0.193811 -0.0630687 0.0177599 -0.162304 -0.081378 0.00409943 0.257731 0.00863835 0.0172555 0.0162448 -0.0815617 -0.0437123 0.0289521 -0.0146763 -0.0767625 0.0277229 0.0110802 0.0443154 0.0541372 -0.020582 0.0172478 0.0259281 -0.0613124 -0.00409959 0.000447228 0.00159168 -0.0172625
-0.0107795 -0.00638699 -0.64078 0.0200883 0.0349221 0.755953 0.0217746 -0.0150229 0.0134117 -0.218705 -0.0431513 0.0189638 0.528024 -0.0297717 0.0198184 0.265745 -0.0500969 0.0152126 0.210264 -0.0258294 0.00257066 0.0335466 0.00936463 0.00110287 0.152838 -0.0167512 -0.025569 -0.065049 -0.00154256 -0.02026 -0.241544 0.021296 -0.0075503 0.0185752 0.49352 -0.00282932 -0.0115734 0.0106671 0.0611836 -0.0110001 0.00467614 0.0365933 -0.00783232 -0.00720983 0.0812645 -0.0377456 -0.000850946 0.0105802 0.00710124 0.0197752 -0.01628 0.000182938 0.00778843 -0.000315542 -0.0224434 0.0162571 0.00582026 0.00780169 -0.00451105 0.0082612 -0.00394964 -0.00755042 0.474875 -0.00272079 -0.021135 0.166869 0.00152423 -0.0282463 0.00727136 0.000949875 -0.0086329 -0.00739597 0.0194922 0.150244 -0.00769585 0.00220282 0.0102789 0.00271156 -0.0101835 0.0013519 0.00534433 0.0727103 -0.0115048 -0.00372099 0.0125595 0.0104921 0.00709621 0.0580261 0.00334949 0.00591001 0.010664 0.00475344 0.00321255 0.0181806 0.0132402 0.0163819 0.00647712 -0.00422896 -0.00534403 0.0113991 0.026737 -0.0142005 -0.000227528 -0.00440445 -0.00423087 0.00582109 0.000244392 0.12017 -0.000743106 -0.00933822 -0.00891819 -0.0276873 -0.00322058 0.000788932 -0.0215344 -0.00432655 -0.00317106 -0.0335093 0.000262902 -0.00494686 -0.00468195 -0.00786183 0.000116536 -0.00201981 0.0027183 0.0231669 0.00566105 0.00238255 0.00896716 0.0153587 0.00381779 -0.00265023 0.000214921 0.00518946 -0.00406219 -0.00286866 -0.00301906 0.00287022
-0.0440925 0.0372106 0.0462955 0.0671879 0.0233395 -0.267333 0.0166465 -0.00281759 -0.0248319 -0.276183 0.0263979 -0.0110981 -0.00599992 0.00607915 -0.0159151 0.102606 -0.0364021 0.00204204 0.30227 -0.0256076 0.0242247 0.128245 -0.0200034 0.0091827 -0.0848117 -0.00315299 0.0135913 -0.186677 0.120845 -0.0579015 0.0475178 0.015127 -0.0443268 0.0549044 -0.152407 -0.02692 0.00597888 0.0044363 -0.421617 0.0103432 -0.014314 -0.182448 0.031097 0.000416446 0.0266302 0.0324908 0.00184429 0.00500699 0.00936117 0.00382023 0.00522229 0.00149649 0.00324643 -0.00187643 -0.0182574 -0.00151125 -0.00278952 0.00798264 -0.00617183 0.00276358 -0.00880513 -0.00315016 -0.00213845 0.309065 -0.0699538 0.0796573 -0.0200468 -0.0265611 0.0372242 0.137919 -0.0161717 0.0191493 0.00463994 -0.0497051 0.048149 -0.010615 -0.157252 0.0416568 0.00292076 -0.00941573 -0.00942167 -0.0559541 0.00972334 0.00582071 -0.00340392 0.00364701 0.0039242 0.0410088 -0.0323045 0.00745201 -0.000105946 2.22698e-05 -0.0024976 0.00219806 -0.00155625 0.0122499 -0.000713711 -0.00057796 0.00436738 0.025991 0.009745 -0.0050291 0.00258764 0.0026417 0.00887996 0.0655785 -0.00820677 0.309408 -0.0441095 -0.000315162 0.0233155 -0.0403474 -0.00743915 -0.00913642 0.0380908 0.00069291 -0.0100659 -0.0336565 0.0160178 -0.00158629 -0.00615961 -0.0247612 -0.0151817 0.000341137 -0.00851184 -0.0158922 0.00656337 -0.00208109 0.00872151 0.00747632 -0.00187064 0.00376365 0.00651445 0.0011933 0.00226377 0.00226813 -0.00332627 0.00257167
0.0657349 -0.0544492 0.305784 0.0213644 0.0783703 -0.337702 0.0191441 0.0112602 -0.0307722 -0.54255 0.00857861 0.00167878 -0.0108921 -0.00147631 0.00900728 0.133576 -0.0160088 0.0109855 0.178096 -0.00515846 0.00497548 0.0736386 0.0035443 -0.0324277 -0.0197388 0.000536386 -0.00879338 -0.162953 -0.0920901 0.124227 -0.395448 -0.0638211 0.00555685 -0.04088 -0.0737327 -0.00479766 0.0160231 -0.00901174 -0.243912 0.0157664 0.0141774 -0.136596 0.00768985 0.0144459 -0.00520887 -0.00752651 0.00377061 -0.00169289 0.00479284 0.0421268 -0.0281416 -0.00599197 0.00420937 0.00512088 0.0263962 0.00629673 -0.0133956 0.00195572 0.0060468 -0.0311946 0.0135197 0.0168807 -0.0039014 -0.0500757 0.379648 -0.0083023 -0.0345629 -0.0445669 -0.0240402 0.106232 0.0103781 0.0273656 -0.0212317 -0.146197 0.0365381 -0.00308674 -0.153762 0.0467349 0.00281628 -0.0132087 0.000282126 -0.0744356 0.000154405 0.0023817 -0.00448888 0.00444681 -0.000676598 -0.0225021 -0.0383343 -0.0067133 0.00304125 0.00444221 0.00304633 0.0152363 -0.00810063 -0.001541 0.00929247 0.00108352 -0.00184028 0.00864811 0.000428467 0.00471544 0.00262242 0.0030489 -0.00438954 0.00399365 0.0670782 0.0315179 -0.00728764 -0.031019 0.0248941 0.0350077 0.0143665 0.0059184 -0.0176298 0.00704675 0.00140354 -0.0401866 0.0164667 -0.00111559 -0.0077697 -0.00796347 -0.0157671 0.00121238 -0.00141522 0.00909516 0.00401559 0.00183343 0.00560591 0.0131162 0.00121924 -0.00252682 -0.00343161 -0.00482381 -0.000468651 0.00138553 0.000515384 0.00428075
0.00222634 0.0022432 0.0349886 0.0075571 0.00129996 -0.0652234 -7.0516e-05 -0.00237761 -0.00320458 -0.0194445 0.00388181 0.000356459 0.0249791 0.00496177 0.000942083 0.0460794 -0.000733683 -0.00372285 -0.0189037 -0.00357435 -0.0028819 0.00373024 -0.00320603 -0.00121045 -0.0169192 -0.000186102 -0.0010102 0.00365741 0.00332707 -0.00167028 -0.137597 0.00519301 0.0062593 5.05945e-05 -0.0713997 -0.00116319 -0.000502491 -0.00113262 -0.0265691 0.00273932 0.00021418 0.00267545 0.00265328 -0.000352689 0.00893637 0.00121103 -0.00161799 -0.000510819 -0.000415951 -0.00228509 -0.000108295 -0.00124561 0.000111946 0.000333132 0.00524693 -0.000510485 -0.000689793 5.97866e-05 0.000285517 0.00660797 2.55683e-06 0.000965773 0.00716555 0.00150303 0.00249997 0.418349 0.000218355 0.00502769 0.00339125 -0.0471855 -0.000839294 -0.00170725 -0.00137044 -0.0250262 -0.00135996 -0.000851341 -0.00458349 -0.000536237 -0.000508458 -0.000248248 -0.000494598 -0.00562821 0.00181966 -4.39519e-05 0.000562087 0.000523565 0.000396745 0.00502009 0.00106807 1.23881e-05 0.000212823 -3.66399e-05 1.18159e-05 -0.00057853 0.000634394 -0.000346512 0.000270881 0.0002191 0.000120278 -0.000107781 0.000240771 0.000539738 0.000334177 0.000170849 -0.00049058 -0.0010439 -0.000933569 -0.032182 -0.000564246 -1.98566e-05 -0.00100309 -0.0135238 -0.0012873 -0.000748842 -0.00812734 -0.00116492 -0.000262188 -0.00226556 -0.000462656 -0.000253023 1.11581e-05 -0.00131468 0.000651789 6.01935e-05 0.000860415 0.00327063 0.000294119 5.23798e-05 -0.000568807 7.42411e-05 0.000214023 -7.71021e-06 -0.000182038 0.0001606 -3.48004e-05 1.386e-05 -1.58175e-05 -4.45055e-05
0.0125547 0.0240146 -0.287514 -0.0283215 -0.0166456 -0.0852413 0.0393684 0.00302712 -0.0251984 -0.160295 0.0156264 -0.0178483 -0.0894471 0.0161895 -0.00721971 0.114357 -0.00202466 0.00878433 0.167212 -0.0246403 0.0162667 0.0388939 -0.0332597 0.0047402 -0.0739977 -0.0146272 0.000678767 -0.123645 -0.0569043 -0.0114327 0.152005 0.190762 -0.00484731 0.0341463 -0.0504996 0.00261277 -0.0363741 -0.00981016 -0.153969 -0.0255818 -0.00094706 -0.0624402 -0.0124139 -0.00620613 0.0345076 0.0243897 0.0103162 0.00679304 0.0051111 0.0732113 0.00642102 0.0102614 -0.00214462 9.28127e-05 0.0228364 0.00222931 0.00640254 -0.00126684 -0.00341002 0.0120827 0.00060483 -0.00469941 0.0127613 -0.00330628 -0.0223252 0.0156942 0.331255 -0.0137874 -0.00580506 -0.0731758 0.0487283 -0.0289763 -0.00769579 -0.157622 -0.0161719 0.000883307 -0.0664558 -0.00503968 -0.0058967 0.00545891 -0.00182935 -0.00600253 0.0208261 0.00972116 0.00879946 0.00446376 0.00533614 0.0709848 0.0129671 -0.000189955 -0.00375893 -0.00197946 0.00136287 0.00602363 0.010138 0.00368104 -0.00694413 0.00316995 0.00430815 0.000654313 -0.00365988 -0.00524405 0.0012048 0.00416521 -0.0128203 -0.0196913 -0.0124333 0.143692 0.0697263 0.00895503 -0.000847844 0.136094 -0.00835968 -0.00425691 -0.0161953 -0.030405 -0.0051253 -0.020977 -0.00538189 -3.47103e-05 0.00370943 -0.0157468 -0.0012389 0.0058356 0.00239 -0.0137599 0.0029785 4.579e-05 -0.00572214 0.000776095 0.000714979 0.00482315 0.00316068 0.00105086 0.000924643 0.000500654 -0.000205362 -0.00238062
0.0495538 -0.00645005 0.0296017 -0.0075208 0.00720025 -0.297967 -0.000436456 0.0373633 -0.00141565 -0.328567 0.0147814 0.00980421 -0.00798518 -0.0017692 0.0147935 0.0567641 -0.0252767 0.0160873 0.0599152 0.0149388 -0.00613773 -0.0480898 -0.000232301 -0.0113146 -0.0426453 0.0128904 -0.0323276 -0.134265 -0.0184278 -0.0235644 -0.134245 -0.0639867 0.138752 -0.0930352 0.031113 -0.0136204 -0.0277879 -0.0386361 -0.130588 -0.0387877 -0.012601 -0.0319182 0.0231478 0.0072604 0.0169401 0.0237475 0.000993039 0.0115135 0.00947163 0.137777 0.0166623 -0.00906641 0.00904689 0.00797463 0.0944209 -0.0142403 -0.0129603 0.0020239 0.00537925 0.0553163 -0.0358064 0.00581939 0.000250656 -0.00908771 -0.0391166 0.208531 -0.0236646 0.415578 0.00226585 0.061415 -0.00094831 -0.0155925 -0.0275393 -0.154122 -0.00811696 -0.0155828 -0.0485924 -0.0116047 0.0149923 0.00867265 0.00411487 -0.0142341 -0.00144069 0.010244 0.00814402 0.00706637 0.00479708 0.0394358 -0.0279199 0.00712892 0.00484758 -0.00167178 0.00162697 0.00950137 -0.00861843 -0.00586316 -0.00065306 6.00999e-05 -0.00502026 -0.0134715 0.00626153 0.00905601 0.00433949 0.000530944 -0.015188 0.0180138 -0.0301363 -0.007251 -0.0109129 0.0784016 -0.0231547 -0.00644455 -0.0152562 -0.00234309 -0.10673 -0.00857794 -0.00171782 0.0117331 -0.0108914 0.00642378 -0.00176849 0.00113007 -0.0132344 0.00963609 0.00689199 0.00391841 0.00930546 0.000274906 -0.0104759 0.00929771 0.00224773 -0.00217329 -0.0021161 0.00935364 0.000967833 -0.000614 0.0022533 -0.00092409
0.0336091 -0.0124795 0.126489 -0.034142 0.0760102 -0.499895 -0.0600232 0.0527163 0.00517035 0.241497 0.0278835 0.0178612 0.182182 -0.0277751 0.00494204 -0.0885817 0.00528161 -0.00212491 -0.063661 0.0166968 -0.0110872 -0.00419154 0.000954288 -0.0278001 -0.0488894 -0.00848459 -0.00376102 -0.109791 0.0782207 -0.0528699 -0.400329 0.00577698 -0.0765302 0.0401989 -0.592721 0.00572412 -0.0358081 -0.0338091 -0.112572 0.0122646 -0.0017327 0.016731 0.0244258 -0.00751 0.0139143 -0.00910123 0.0115141 0.00285576 0.0107666 0.170853 -0.0152491 0.0203315 0.00219043 0.0101554 0.0960181 -0.0299114 0.00949423 -0.0124493 0.0126126 0.00199394 -0.00844326 -0.000467393 0.0311472 0.0088141 -0.0414202 0.258681 -0.0409297 -0.0052064 0.372494 0.1756 -0.0439689 -0.0118735 0.0431289 -0.0668549 -0.0118379 0.0130473 0.0363343 -0.00163371 -0.014006 -0.000731496 0.00723302 0.0722521 -0.00399131 -0.00590059 0.00382863 -0.000766403 -0.00227891 0.00748571 -0.00902167 -0.00471652 0.00541994 0.00354043 -0.0010006 -0.00673785 -0.0202398 0.013331 0.0165177 -0.00444345 -0.00357878 0.0180815 -0.0224599 0.0145562 -0.000947234 0.0063876 -0.0403129 0.0294942 -0.00767792 -0.294186 -0.00572061 -0.00168436 0.0976305 -0.561995 -0.0165468 0.00389723 0.00125896 0.00276034 -0.00618333 -0.0263951 8.37893e-05 -0.0063103 0.00709136 -0.0101283 0.00750613 -0.00516235 0.0115837 0.0185258 -0.00878512 0.00390024 -0.00725641 0.00731728 0.00308138 -0.0071419 0.0030936 -0.000895015 -0.00157663 0.00151381 0.000607182 0.00134903
0.00436711 0.00126177 -0.122923 -0.00302648 -0.00472853 0.0279174 0.00603848 0.0033148 0.00151376 0.0540509 0.00335058 -0.00434792 -0.015199 0.0018513 -0.00469463 -0.0221508 -0.00158415 0.00186359 0.0339088 -0.00156993 0.00257723 0.0100619 -0.00160365 0.000253406 -0.0273208 -0.00110305 0.000735428 0.00596093 -0.000192069 0.000698619 -0.0481605 -0.0114863 -0.00368908 0.000797805 -0.118028 -0.000535965 0.00101864 0.00387292 0.0531578 -0.00337627 6.05586e-05 0.0184758 -0.00424632 -0.000220834 -0.00487586 -0.00265596 0.00151082 0.000653559 -0.00106702 -0.0157841 -0.00131517 0.000595096 0.000350332 -0.000100977 0.00451144 -0.000775938 -0.000257385 -0.000318945 -0.000681922 0.00178253 0.0019379 -0.000345525 -0.00556064 -0.00115394 0.0019784 -0.0931745 -0.00443959 -0.00186377 0.00313707 0.375985 -0.00100908 0.000211081 0.000545696 -0.0107175 -0.00271664 0.00075427 0.0130176 -0.00361728 0.00167302 0.00133179 0.000249296 -0.0001251 -0.00222435 0.00146911 -6.18825e-05 -0.000699436 -0.000980005 -0.00676885 -0.000518979 0.000897006 -0.000119558 -0.000162715 0.000451752 0.00845499 0.00017846 0.000298009 -0.00084707 5.197e-05 0.000749889 0.00574551 0.00157048 -0.00052035 -0.000597884 -0.000556412 0.00589029 -1.87002e-05 0.00126836 -0.0450204 7.83217e-05 0.00013909 -0.000950956 -0.0378863 0.00066297 0.000242692 -0.00941218 2.7332e-05 0.000849049 0.00950244 -0.000299234 0.00107378 0.0015133 0.005919 -0.000430063 0.000605313 0.000112596 -0.00119622 0.000880861 -0.00026473 0.000465692 0.000600634 -8.20644e-05 -2.7148e-05 0.000447492 0.000686566 -0.000125837 -0.000222636 -6.08659e-05 0.000275083
-0.00651557 -0.00210659 -0.368106 0.0152553 -0.00473086 -0.0723191 0.0146718 -0.0344323 -0.0127612 0.0573155 -0.00579288 -0.00275032 -0.152065 0.00583757 0.0118804 0.109233 0.0283469 -0.0087088 0.116231 -0.0010898 -0.00311261 0.0183736 -0.0271566 0.00847959 -0.0799423 -0.00552167 -0.0146589 -0.0813815 -0.00643198 0.0488485 0.152088 -0.0239659 -0.0544026 0.0353279 -0.127333 0.142734 -0.0210976 -0.0146509 -0.0322781 -0.022695 -0.00105555 0.0588655 -0.0210451 0.00574294 0.0469843 0.0117888 -0.00262527 0.0126509 -0.00171976 0.0561314 -0.00424548 0.000211328 0.0083102 -0.00335027 0.0408662 0.00691788 0.00712747 -0.0012811 -0.00565619 0.042846 -0.019854 0.00239699 0.0150834 -0.0212642 0.0420424 -0.0937714 0.05288 -0.014936 -0.02165 -0.171201 0.261874 0.00230121 -0.0361575 -0.173075 0.0282676 -0.00715954 0.0306259 0.00316727 0.000937887 0.00749377 0.00241997 0.0382305 -0.0175242 0.00868272 0.0118965 0.00319487 0.00612942 0.0863665 0.0012466 0.00645491 0.00706855 -0.001556 0.00266145 0.00449532 0.00403175 0.0198305 -0.0189195 -0.000720764 -0.000489522 0.00988578 0.00311427 -0.00547918 0.00167859 0.00058035 -0.02452 -0.0104276 -0.00720289 0.0444732 0.0101106 -0.00381066 -0.0045481 0.0945052 0.0180016 -0.0135704 -0.0121117 -0.0126713 -0.00551538 0.0255433 -0.00912529 -0.00315248 -0.00518417 -0.00520236 -0.0136964 0.00657235 -0.00242315 -0.0023717 0.0111908 0.00105491 0.0156028 0.0132676 -0.00536691 0.00123435 0.00172563 -0.00052967 0.0017859 0.00131153 0.000777842 -0.0045046
-0.0148713 -0.0358229 -0.317125 0.0752244 0.0393976 -0.230587 -0.0185944 -0.0730306 -0.0153609 0.174888 -0.0426992 0.0146866 -0.180808 0.0633783 0.0131303 0.0844351 0.0223139 -0.00566103 0.0970085 -0.0368729 0.00231193 -0.050391 -0.00205667 -0.0256835 0.00617362 -0.0100648 -0.0207449 -0.174728 0.0314423 0.0369914 0.111658 -0.0793076 -0.0339925 -0.0259148 -0.217855 -0.039885 0.111751 -0.0103889 -0.0870313 -0.0588269 -0.00861523 0.0995166 -0.0124644 0.0141618 0.123364 0.0230868 0.0269963 0.00450564 -0.00175489 0.113442 -0.00573722 0.0170472 -0.00224929 0.00505604 0.0532764 0.0351415 -0.0150096 -0.01103 0.00319786 0.0551464 -0.0120433 -0.0055939 0.0221707 0.0413123 0.0522136 -0.0211733 -0.0941558 -0.0313714 -0.0322047 -0.104475 0.0284814 0.313811 0.0393194 -0.301764 0.0151493 -0.00210522 0.104329 -0.0413311 -0.00822154 0.00033002 -0.00272348 0.0917344 -0.0426795 0.012878 0.00985957 0.0076694 0.00926868 0.0808808 -5.17865e-05 0.00135511 0.000457686 0.00972 0.00528031 0.0147688 0.0137003 0.00620936 0.00952309 -0.00128431 0.000428845 -0.0112391 0.00363705 -0.00945509 -0.00575515 0.00974137 -0.0256253 0.0126559 -0.0105074 0.0201149 -0.0266627 -0.0481377 -0.0436433 0.0230834 0.0859639 -0.00305055 0.03157 -0.0114699 -0.0147027 -0.0375067 -0.0157116 -0.00874837 4.02825e-06 0.0185268 -0.00842396 0.00116919 0.00915254 0.030886 0.000821016 0.0089905 -0.0112553 0.00899153 0.0112633 0.000682691 -0.00761219 -0.0060494 -0.000855882 0.000276039 0.00205032 -0.00705515
0.00311097 -0.0641236 -0.0796783 0.021782 0.0825238 -0.246518 -0.0381764 -0.0205681 0.00158682 0.131842 -0.0215317 -0.0140023 0.201965 0.0378829 -0.00412146 0.115451 0.00506478 0.00761351 -0.0907914 0.00837242 0.0209704 -0.109655 -0.0352093 0.0227861 -0.109617 0.00679754 -0.0322404 -0.203435 0.0563259 0.0455475 -0.151045 -0.0293804 -0.0818541 -0.0947751 -0.139202 -0.0505482 -0.0450578 0.117324 -0.287764 -0.00486483 0.0169382 0.0919946 0.00472324 -0.00683848 0.110031 -0.0215667 0.00935378 0.0165083 -0.00102203 0.127176 0.0012687 -0.00824316 0.00857755 0.0195159 0.034752 -0.04038 -0.000352423 0.00422363 0.00794014 0.0387933 0.000930953 -0.00398946 0.0753546 0.014685 -0.0290704 -0.12748 -0.0457243 -0.0940502 0.0473913 0.0538656 -0.0684808 0.0422561 0.348905 -0.0383719 -0.0249126 0.0827805 0.0218543 -0.0454996 0.00522536 0.0154353 -0.00726549 0.105863 0.00501305 -0.016804 0.0277305 0.0107465 0.0102716 0.053205 0.0335499 -0.0201908 0.00217848 0.0102912 -0.0010721 0.02351 0.00494866 -0.0120916 -0.00420676 -0.0146249 0.000678271 -0.00759352 0.0149976 -0.00693638 -0.0062268 0.00450581 -0.0282529 0.0212779 0.0106523 -0.126675 -0.0103123 -0.0240797 -0.0187211 -0.252 -0.0141942 0.0673283 -0.0180173 -0.0283336 0.00433624 -0.0943178 -0.0176989 -0.000640801 -0.00014968 0.00264609 0.0341363 -0.0126433 0.00807369 0.056348 0.00220403 0.00286167 -0.0171548 0.00509235 0.00820319 0.00234633 0.00518622 0.00800071 0.00203896 0.00232559 -0.000178767 -0.00772472
0.00630802 -0.00754047 -0.0340305 -0.00454272 -0.0046354 0.065827 0.0130539 0.00704616 -0.0101988 -0.0506388 0.00272934 0.000305537 0.0402715 -0.00920664 0.00670293 0.0740116 -0.00434102 0.00323239 -0.0204516 -0.00125552 0.00159102 -0.0806137 0.0024062 0.00299712 -0.0518007 0.00097803 -0.00274619 -0.0420133 0.00889691 -0.0169176 -0.20002 -0.0213802 -0.0103479 0.00633999 0.143142 -0.00382337 -0.00923299 -0.0060521 0.0172796 -0.00148912 0.00526736 0.00653889 -0.00943718 0.00522643 0.0369812 -0.00428845 0.00313953 0.00201375 0.0022953 0.0291821 -0.00453916 0.000694859 -0.00111708 -0.000259244 0.0293846 -0.000588474 0.00252157 -0.000829235 -0.000757267 0.0173087 0.00206713 -0.000569172 0.021514 0.00336606 -0.0106601 -0.206851 -0.00668491 -0.0029076 -0.000315677 -0.0776463 -0.00512616 -0.0112314 0.0025868 0.432933 -0.000215877 0.00234062 0.0438855 -0.000282842 0.0047375 0.00324437 0.00176563 0.010196 0.00190999 0.00394749 0.00253252 0.00144458 0.00209341 0.0123004 -0.00233011 0.00227356 -0.000596899 -0.00101089 0.000795343 0.00688235 -0.000137577 0.00343868 -0.00324844 -0.000114976 0.000387429 0.00240996 0.00461638 -0.000982369 0.00119464 0.000777189 -0.0113935 0.0019047 -0.000859447 -0.09864 0.000844395 0.0026531 0.00464102 0.0838248 -0.00192849 -0.00253325 0.00881869 0.000703896 -0.00230482 -0.0410416 0.00129622 0.000980494 0.000151461 0.0119552 -9.24121e-06 0.0020221 0.00209562 0.00532175 0.00237789 0.000458464 0.00300447 0.00260232 -0.000877253 -0.00076427 -0.00118332 -0.00205494 -0.000153508 0.000131222 -0.000287546 -0.0014203
0.011173 0.00569335 -0.259764 -0.000889844 -0.0421866 -0.312802 0.0134726 -0.0217527 0.00656739 0.181215 0.00257271 0.0083903 0.0570217 -0.0080578 0.00385904 0.100518 0.0134087 0.0081505 0.00735288 0.034614 -0.000666967 0.00171118 -0.00603982 -0.0168914 -0.106946 -0.0121187 0.0014657 -0.0860848 -0.0235045 0.0541429 0.108927 -0.0502405 -0.0330018 -0.00199785 -0.0661551 -0.0115477 -0.0454159 -0.0185477 -0.00939003 0.0795323 -0.00572756 0.15378 -0.035621 9.68072e-05 0.19755 0.0109912 0.00728794 0.00701951 0.00882958 0.116802 0.00287112 -0.00739034 0.00541475 0.00309972 0.0106116 -0.0202408 -0.0137957 0.000431154 -0.00164362 0.0253263 -0.0303178 0.00835432 0.00701495 0.0513563 0.0531605 -0.0327932 -0.00274433 -0.0156777 -0.0278086 -0.411817 0.0436363 -0.0174265 -0.0150246 -0.0955867 0.221636 0.00172186 0.0934196 0.061042 -0.00841726 -0.00397558 0.00767721 0.098457 0.00822772 0.0140667 0.00150794 0.00864979 0.0103947 0.0397244 -0.0275866 -0.00033126 -0.000851382 0.00156124 0.00555905 0.0328634 -0.00218023 0.0161323 -0.00317859 0.00054151 -0.00175759 -0.0168745 -0.00323547 0.00189066 -0.00339101 -0.00171717 -0.0270437 0.0136477 -0.0152504 -0.00828354 -0.0377439 -0.0194493 -0.000578354 0.0586764 -0.0243198 -0.00253444 -0.126101 0.0473933 -0.00371689 0.0698436 0.00919714 -0.00551413 0.00129847 0.0423597 -0.0319505 0.00363379 -0.00196315 0.0162831 0.00482008 -0.00686975 0.0188088 0.0218436 -0.00322063 0.00219144 0.00506453 0.012976 -0.000333864 -0.000984037 -0.00217502 -0.00230881
-0.00156672 -0.0259748 -0.134732 -0.0194118 0.00600916 -0.361435 -0.0281623 0.00232451 0.0214754 0.718502 0.0179192 -0.0400848 0.511574 0.0127186 0.0206669 -0.090406 0.000148882 -0.0280881 0.0858054 -0.00562199 0.0130829 -0.042299 0.0296238 0.0279895 -0.222932 -0.0444709 -0.0101499 -0.121692 0.0246409 0.0467635 -0.176095 -0.0630279 -0.0553111 -0.0777603 -0.125123 -0.0167475 -0.0678139 0.0108344 -0.203283 -0.0377957 0.121635 0.0514817 -0.0209621 0.0192627 0.260492 -0.0006948 0.0165811 0.0105292 0.0143322 -0.0176158 -0.0369134 0.0112443 0.000179109 0.00717423 0.0272569 -0.0482026 0.0166786 -0.0170142 0.00742164 0.0312674 -0.00572126 -0.0020086 0.00257059 -0.0174123 0.025766 -0.366009 0.0253383 -0.0919471 0.0209783 -0.0118962 -0.0112406 -0.0447808 0.112818 0.0144536 -0.00694076 0.259885 0.147055 -0.0102706 0.0512305 0.00407698 0.0147016 0.177898 0.0252847 0.0055818 0.0105514 0.0106602 0.0131143 0.101195 -0.000942829 -0.0275151 -0.00110627 0.00783038 -0.00386032 0.0335811 -0.0348577 0.00422006 0.0211196 -0.0071857 -0.00473574 0.0518496 -0.0119583 0.0171598 -0.00708296 -0.0116365 0.000755207 -0.0281872 0.0195675 -0.0781989 0.0190923 -0.0133184 -0.0183225 -0.190437 -0.0334099 0.00482799 -0.119972 -0.0300941 0.0470593 0.00226637 -0.0153711 0.0172999 0.00779636 0.00606757 0.0177531 -0.0124358 0.0041928 0.0632897 -0.0236108 -0.00117759 -0.0125823 0.00226065 0.00649338 -0.000377631 0.0146224 0.023451 0.00296044 0.0014039 -0.00379748 -0.0076169
-0.000287931 -0.00453485 -0.11557 -0.0220617 0.0072051 0.0679446 0.00365824 0.00630541 0.00837166 0.276474 0.00212385 0.0028523 0.0571034 -0.00624322 0.00489125 0.10377 -0.0157204 0.00921584 0.040837 -0.00622249 0.00294486 -0.0570356 -0.00192041 -0.00289003 -0.0886837 -0.0105465 0.00236831 -0.0334929 -0.0112254 -0.0196674 -0.274586 -0.0182676 -0.0228507 -0.00909005 -0.00880992 -0.00624499 0.00183215 0.00122713 0.0220461 -0.00762585 -0.000832218 0.0107832 -0.00393 0.00822347 0.0309694 -0.00413059 0.00808837 -0.00297391 0.000847695 0.0348072 -0.000194011 0.00664402 0.000744064 0.000483994 -0.0146221 0.00446276 0.000731175 0.0010778 0.00118452 0.0188708 0.00978899 -0.00309182 0.00576306 -0.00698096 -0.0227002 -0.281258 -0.00804577 -0.0141874 -0.00233248 -0.0161611 -0.00641513 0.00597193 -0.00525642 0.069405 0.00279571 0.00398792 0.503559 0.00259919 0.00461068 0.00663787 0.0144836 0.150221 0.00156158 0.00201201 -0.00325158 0.000512261 0.000944657 0.00859628 0.00626562 0.00381555 0.00160872 0.00150124 0.000395061 -0.0044474 0.00518064 -0.00113299 0.00341458 0.00174352 0.00334315 0.0145632 0.00755819 -0.00320863 -0.00229181 -0.00449985 -0.0146957 -0.000942084 -0.00509616 -0.0827615 -0.00033051 0.000840877 0.012174 0.108467 0.00559783 -0.00448296 -0.0971143 0.00851206 -0.0040774 0.0505344 0.000335374 -0.00227632 -0.00342813 0.0127804 -0.00107258 -0.00189038 -0.00332703 -0.00433526 -0.00169782 0.00107266 0.00419083 -0.00214234 0.00180326 0.00221782 0.00455215 0.00193891 -0.000439168 -0.00108669 -0.00127526 0.000264789
0.000217373 0.0254685 -0.062656 0.0362125 -0.0617179 -0.510236 -0.00522834 0.00146019 -0.00125474 0.0853445 -0.0224977 0.0148782 0.227123 -0.0248244 0.0213774 0.283826 0.0263488 -0.0155984 0.0697601 0.0249956 0.00807595 -0.00677142 0.00343598 -0.0133545 -0.182502 -0.00814877 -0.00605793 -0.0493608 0.0358612 0.0223521 0.0792555 -0.105048 -0.0422208 -0.0263999 -0.158201 -0.0467491 -0.0228143 -0.0101946 0.0846139 0.0172282 0.00671095 0.238964 0.109322 0.00175618 0.217299 -0.0313109 -0.0195286 0.00493874 0.00767423 0.0266941 -0.017745 -0.0051239 0.00391815 0.00160586 0.0250113 -0.0119896 -0.0065 0.00251491 0.00195681 -0.0332181 -0.00599818 0.0146335 0.0199618 0.059162 0.0797839 -0.0742506 -0.0507773 -0.0635186 -0.0243251 -0.484694 -0.002306 -0.0234205 -0.0387811 -0.0492747 0.0697766 -0.00810184 0.145384 0.281082 0.0141896 0.00833088 0.0104691 0.140505 0.0720811 -0.021583 -0.00020885 0.00950842 0.00884143 0.0701785 0.00249152 -0.0219169 0.0030936 0.00370461 0.00480699 0.035875 -0.0236391 -0.0178101 0.00612513 -0.00424973 -0.00901876 0.0143336 -0.0104449 0.00555505 -0.00766613 -0.00400906 -0.0356621 0.00946884 0.0125487 -0.101765 -0.00887154 -0.020383 0.0103168 0.04857 -0.0246674 -0.00619637 -0.0181096 -0.024634 -0.0110289 0.00164898 0.0686753 0.00315958 0.0125788 0.0581014 -0.0149502 -0.00793918 0.0056737 0.0211078 -0.0116369 0.00247653 0.0347647 -0.00705277 0.000469676 0.00151113 0.0049646 0.0236296 -0.000756808 0.00133126 -0.00178775 -0.000502532
5.29338e-05 0.00354803 0.00686554 0.0303562 -0.0660872 -0.741846 -0.0439484 0.00871927 0.014015 0.340437 -0.0220593 0.0157778 0.768213 0.0612485 -0.0370182 0.260226 -0.0291208 0.0163397 -0.078243 -0.0124615 0.0080853 -0.10198 0.0207053 0.0394855 -0.279655 -0.0387015 -0.00165362 -0.0792713 -0.0305907 0.0396866 -0.243525 0.000616178 -0.0262322 -0.0306473 -0.33463 -0.065784 -0.0421961 0.0154421 -0.0371797 -0.0428172 0.040307 0.178923 0.0582356 0.132403 0.317649 -0.0539412 0.0248946 -0.00800089 0.00474767 0.208393 -0.0398431 -0.0276848 -0.00101455 0.00896057 0.0221664 0.00617834 -0.0274009 -0.00530355 -0.00607549 0.0155056 -0.00458833 0.00171974 -0.0549761 0.0212533 0.0190423 -0.473773 -0.0528567 0.024069 -0.118372 0.135317 -0.0275782 -0.0323872 0.00805331 0.041841 -0.0762438 0.0532745 0.144082 0.0280203 0.236566 0.083269 0.0232304 0.0654492 -0.0491794 0.0785282 0.00837326 0.0121597 0.00613249 0.152367 -0.0449734 0.0409002 0.0211875 0.00805125 -0.00604804 0.0325942 -0.00180956 -0.0277964 -0.000869732 -0.0085885 0.0123511 0.0367986 0.0637322 0.0134068 -0.00150124 0.00227181 -0.017659 0.00174901 -0.00118547 0.0998496 -0.0341822 -0.000988685 -0.0428474 -0.121193 0.00204724 0.00568502 0.043952 -0.0284916 0.00859256 -0.0929902 -0.0080067 0.0574159 0.00598212 0.0417693 -0.0417607 0.0232598 0.00392359 0.0612993 -0.00845064 0.00778312 0.015502 -0.0424389 0.00143306 -0.00682738 -0.00474636 0.013502 -0.00148225 -0.00330393 0.000561167 -0.00859024
-0.0110821 -0.018 -0.05415 0.0153418 -0.0461984 -0.49255 -0.0256042 0.0183274 -0.0120809 0.373005 0.022401 0.0540897 0.724431 0.0104893 -0.0237134 0.197564 -0.0544602 0.0675489 -0.217114 -0.0330187 -0.00599264 -0.199815 0.0244191 -0.010687 -0.298365 -0.0352316 0.00483877 -0.147806 0.0184858 -0.0154753 -0.642537 -0.116691 0.0259065 -0.00775721 -0.324504 -0.040066 -0.0438987 0.00122329 0.0447012 -0.0425253 0.0289501 0.202518 0.11576 0.0487169 0.445368 -0.0101153 0.0199018 0.0117629 -0.00687604 0.352646 -0.0424558 -0.00954701 -0.000204148 0.00869657 0.0688617 -0.0341899 0.00115434 -0.0185799 0.00167455 0.107854 0.0246223 -0.024541 0.0364035 -0.057097 -0.0819385 -0.84374 0.0477632 0.0378607 -0.0311778 0.138396 0.0166182 -0.058987 0.00382433 0.222912 -0.0953824 0.0110226 0.226625 -0.0164878 0.110651 0.257491 0.0568889 0.0385905 -0.0674649 -0.00424757 0.0800263 0.00500486 0.00204338 0.136055 -0.00507945 0.00166874 0.0313124 0.0203606 0.00512665 0.0325717 -0.0192423 0.0176928 -0.018236 -0.0148413 0.00440771 -0.0192294 0.0752907 0.016512 0.0061583 0.00374822 -0.0687266 -0.0341984 -0.000578168 0.118455 0.0570907 0.00605761 -0.0606432 0.183413 -0.00720521 -0.0258809 -0.0796602 -0.0089702 -0.028608 0.0433006 -0.00353005 0.0189298 0.0842873 -0.0262988 0.00609987 -0.00384119 0.0283706 0.0277083 -0.0155877 0.0042748 -0.00301087 -0.00950047 -0.00604856 -0.00769406 0.00292653 -0.00853617 0.00281963 -0.00373237 0.00148125 -0.00792865
-0.0203756 -0.0493969 -0.609808 -0.0428765 -0.0236978 -0.196455 -0.00712572 -0.00614482 -0.0206788 0.433139 0.0719998 0.0231997 1.09513 0.0139169 -0.0205776 -0.0297694 -0.102949 0.101594 -0.0268117 0.0136223 -0.0303582 0.0276602 -0.0323071 -0.0282178 -0.441107 -0.0397605 -0.017043 -0.117538 0.0600717 -0.0566935 -0.500876 -0.0349473 -0.0302968 0.00954829 -0.265849 -0.0433371 0.0101074 0.0519421 0.035393 -0.0108936 0.0521151 0.0977763 0.0614871 0.0354689 0.297125 -0.00533168 0.00683263 -0.0374865 0.0153462 -0.0860046 -0.0155979 -0.0107184 0.0154743 0.0205562 0.175122 0.0293281 -0.0021946 -0.0559156 0.0285632 0.0341008 0.0754055 -0.027886 0.0411166 -0.157156 -0.0102773 -1.5481 -0.0152974 0.0437172 0.0136766 0.240828 0.0417923 -0.0703699 -0.0712227 0.0348287 -0.0994716 0.0131482 0.666808 -0.0709157 0.0905352 0.168523 0.203233 0.652182 0.0101028 0.00906733 0.0319388 0.0354776 -0.0168328 0.0810016 -0.0432345 -0.00674123 0.0561589 0.0392171 0.0155292 0.0581422 -0.00854085 -0.0505409 0.0294666 0.00906271 -0.0136415 -0.0763913 -0.0393553 0.0206195 0.00587507 -0.000700779 -0.0308159 0.0411049 -0.123606 0.324306 0.0497706 -0.041845 0.00411599 0.233153 0.00784236 0.0181788 -0.126658 -0.0143639 0.00697902 0.00800263 -0.0199738 0.011454 0.012791 -0.0990162 -0.0420504 0.0201558 -0.00277317 0.0197864 0.0346913 0.0074135 0.0221906 0.0637207 -0.00764917 -0.0323557 0.0073374 -0.0027975 -0.00785812 -0.0114924 0.00612249 -0.0114388
0.000214381 -0.0185906 -0.273685 -0.0195909 -0.0016299 0.0868704 0.00606344 0.00259627 -0.011226 0.0521167 0.0159522 0.00276329 0.0716414 -0.00779667 0.014833 0.0647769 -0.00259557 -0.0103319 0.107923 0.00447746 -0.00262115 0.0765474 -0.000594968 -0.017162 -0.100571 0.00419156 -0.00452068 -0.0405806 0.0065248 0.002739 -0.0187404 -0.0112102 -0.0199399 -0.00309244 -0.0283852 0.00999112 -1.74142e-05 0.00121519 0.0403097 0.0181034 0.00447425 0.0746324 -0.00296869 -0.00392548 -0.000962594 0.00327543 -0.00472767 -0.000402042 -0.00292544 -0.0868492 0.00555211 -0.00362009 0.00235292 0.00578376 0.0606556 -0.00771409 -0.00644565 0.00580294 0.000842194 -0.0220744 -0.0271487 0.0110666 0.0161028 -0.00633694 -0.0232129 -0.29346 -0.00457764 -0.0283573 0.00531086 -0.101129 0.00521212 -4.8214e-05 0.00352085 -0.0176926 0.00563704 0.00318506 0.19168 0.00501635 -0.0105688 -0.0065164 0.0193824 0.43223 0.00503831 -6.86384e-05 0.000279603 0.000255306 0.00258065 0.0234698 0.013113 0.00335854 -0.000400344 0.00105581 0.00298552 0.0351426 0.00107791 0.00671355 0.00601849 -0.00262703 -0.00582289 -0.0290474 -0.0153914 0.00227926 -0.00202774 -0.00348311 0.00851848 -0.00482422 -0.00215245 -0.0285667 1.18232e-05 0.00189762 0.0136871 0.0500461 -0.0016529 -0.00233116 0.00216278 -0.00341779 -0.002445 0.00862835 -0.00274385 -0.00372859 -0.00636273 0.00852049 0.0110193 0.0028451 -0.000270613 -0.0037067 0.0111753 0.0035985 0.00608601 0.0100553 0.00496003 0.002462 -0.00366612 -0.00415452 -0.000170448 -0.000311945 -0.0012093 7.74335e-05
0.0687406 0.0263538 0.344292 -0.0871187 -0.0449136 -0.863159 -0.0079959 0.0245358 -0.00474199 0.0436022 0.0367689 0.00222301 0.474887 -0.0050198 0.0283198 0.367266 -0.0284834 0.0286958 0.0296748 -0.0133193 0.000657923 -0.0858292 -0.00219554 -0.0147796 -0.182015 0.0258713 -0.000373121 -0.0178975 0.0581033 -0.0524059 -0.00817664 0.0140294 -0.00813381 -0.0698635 -0.286916 -0.0383217 -0.0105779 0.000628098 0.178322 -0.0337133 0.000143976 0.260044 -0.0212497 -0.0160502 0.245744 0.119043 -0.00599165 -0.00101486 0.00237513 0.0102567 0.0214804 -0.0212027 -0.00553328 0.00426518 0.0499015 -0.0360205 -0.0133295 -0.0101214 0.00264711 -0.0557472 -0.00482765 0.00596877 -0.023537 0.00954973 -0.0214911 0.199089 0.0497421 -0.0363744 -0.0488811 -0.456531 -0.0229839 -0.0305267 0.004082 0.116788 -0.0040616 0.00527128 0.136637 0.0450074 -0.0159494 -0.00864729 0.0199378 0.207743 0.275271 0.00476961 0.0029934 0.0165693 0.0135531 0.0477937 0.0852534 -0.0095525 -0.00391862 0.00469621 0.00485417 0.0354906 0.00504378 -0.0105533 0.00849434 0.000570779 -0.00381538 -0.0286068 -0.013308 0.0127855 0.004708 -0.001854 -0.00143131 0.0169128 0.00574449 0.0185229 0.0267509 -0.0184837 -0.0201987 -0.0702247 -0.018687 -0.000649316 0.01347 -0.00629396 0.00307826 0.00889167 0.00619475 -0.00315003 -0.00664903 0.0772136 0.0325765 -0.00669489 -0.0021598 0.0622065 -0.00672787 -0.00790405 0.00828676 -0.0108078 -0.00471909 -0.00325157 0.001367 0.00389168 0.000120844 -0.000772862 -0.00113576 0.000521363
0.0418953 0.0181034 0.155618 -0.0545467 -0.0225421 -1.24644 -0.0126604 -0.00279613 0.0127086 0.554225 -0.0107814 0.0584955 0.719103 0.0387433 0.0399238 0.380249 -0.0163763 -0.0153284 -0.0843116 -0.000234007 -0.0430754 -0.288756 -1.72699e-06 0.0151517 -0.272176 0.0277837 0.0143896 -0.162472 0.0107879 -0.00575078 -0.41257 -0.0382005 -0.0547807 -0.035447 -0.786825 -0.0240254 0.0030484 -0.0199735 0.302794 0.0118585 0.0105091 0.253804 -0.112391 0.0593055 0.343839 -0.00510809 0.116536 0.00935718 0.00549689 0.200722 -0.0359681 0.013053 -0.0170109 -0.00320338 0.147895 -0.0741685 0.00574005 -0.00712917 -0.00301422 0.0331682 -0.0300717 0.00526674 -0.0246198 0.0258199 -0.00618022 -0.286063 0.0280655 -0.0209659 -0.0355897 -0.0874073 0.0326658 -0.0145068 -0.0495186 0.273587 0.0105402 0.00543771 0.15995 -0.0668085 0.0716912 0.00434795 0.0228368 0.330886 0.00792892 0.236356 0.0362818 0.0230546 0.0145902 0.148849 -0.0553858 0.106281 -0.00469546 -0.00325921 -0.00763838 0.0170986 -0.062103 0.0099532 0.00871264 -0.00321533 0.00107372 0.0740019 -0.0263025 0.0172764 0.00501423 -0.00303754 -0.0259454 -0.0174091 -0.0122058 0.0744629 -0.0157269 0.00418684 0.0169802 -0.344564 0.0105265 -0.0139094 0.0628634 -0.0408209 -0.00232697 -0.00113319 -0.0389789 0.0184536 -0.0143054 0.0798404 -0.0372999 0.0552172 0.0142288 0.0609557 0.0319243 -0.00666672 -0.00818308 -0.015588 -0.00608585 -0.00821225 -0.00107876 0.00905155 0.00518966 0.00197347 -0.0018585 -0.00320493
0.00207109 -0.00307083 -0.352102 -0.00973963 0.00669563 -1.06064 -0.00585521 0.0121998 -0.0183146 1.53134 0.0578311 0.0419617 0.67092 -0.0498491 0.0922726 0.230013 -0.0271582 0.0181855 -0.212866 -0.00746342 -0.0192011 -0.548659 -0.034838 0.0133517 -0.265698 -0.0299195 0.0499394 -0.430113 0.00789226 0.012795 -0.898003 -0.142266 -0.0135882 -0.0562064 -0.843213 -0.0294233 -0.049077 0.0238367 0.306457 -0.0229435 0.0154608 0.338365 0.0146764 0.0346507 0.382649 0.000285262 0.051193 0.0955751 0.0231604 0.0462049 -0.041538 -0.0251279 0.0197344 0.00613681 0.201348 -0.10408 0.0163531 -0.00481468 0.00897292 0.15793 0.0443641 -0.0231798 0.143205 -0.0472565 -0.0230746 -0.63053 0.0257735 -0.000975299 -0.0301458 0.213931 0.0533959 -0.0206056 0.0580678 0.132002 -0.0450071 -0.00835032 0.17455 -0.0305437 0.00953111 0.106608 0.0275068 0.346371 0.00504224 0.0616719 0.192885 0.067884 0.0193966 0.172189 -0.037805 -0.00918546 0.0539484 0.00163868 -0.018266 -0.026001 -0.0902156 0.0283031 0.000131204 -0.00747007 0.000418737 0.0790645 -2.82957e-05 -0.0244149 -0.0105206 0.000877689 -0.0956242 -0.0434787 -0.00712983 0.0450595 0.0356915 0.00321269 -0.0543562 0.0274818 0.0234905 0.00438381 -0.0844998 -0.0508526 -0.00652788 0.110077 -0.0239058 -0.00272561 0.0238936 0.0240536 -0.0259499 0.0137451 0.0525354 0.0651154 0.0134288 0.011479 -0.0492811 0.0153648 0.00129373 -0.00315228 0.0136392 0.0263917 0.00583656 0.0109307 -0.002817 -0.005593
-0.00130315 -0.0408744 -0.798676 0.0167822 0.0773123 -1.09315 0.0107657 -0.00824028 0.0125739 1.59205 0.0704192 0.0258205 0.896274 -0.0133691 0.0836711 0.36346 -0.0730833 0.0595637 -0.319453 0.000871238 0.0275746 -0.560793 -0.0510251 0.0185936 -0.223773 -0.074153 0.0626569 -0.596229 -0.111965 -0.0461636 -1.36309 -0.0654599 -0.0611213 -0.0200874 -0.399575 -0.0900634 -0.00544584 0.0263719 0.315874 -0.0429094 0.0327281 0.395269 -0.0376065 0.038982 0.496227 -0.0289999 0.0217443 0.0308567 0.0880752 -0.0996211 -0.0720776 -0.0614481 -0.00814296 0.0628255 0.058346 -0.0731386 -0.00515584 0.0171883 0.0226872 0.122611 0.00477887 -0.0277526 0.166537 0.023294 0.0507175 -0.897364 0.0146115 -0.00576834 -0.0675456 -0.122862 -0.0374491 0.00302855 -0.000442916 0.237886 0.000464496 -0.0133902 0.426931 0.018324 0.0275217 0.0185647 0.0570195 0.426118 0.0733528 0.05963 0.116766 0.220818 0.0757629 0.260694 -0.0363563 0.00497754 0.00468426 0.0525085 -0.00874296 -0.0875689 -0.0160781 0.0030915 0.00645654 -0.00489551 0.00735802 0.0578139 0.0230226 -0.0648092 -0.0112945 0.0166317 -0.118058 -0.0452473 -0.04476 -0.251296 -0.029889 -0.0212405 0.10557 -0.010221 0.00676137 0.0454066 6.88112e-05 -0.0263116 -0.00977452 0.0918339 -0.00526068 -0.000482989 0.00241061 0.0686394 -0.0753434 0.00376161 0.031836 0.0927705 0.012952 0.025833 -0.104277 0.0207972 0.0311959 0.0128176 0.0241936 0.0445067 -0.00342836 -0.00844135 0.00234015 -0.0114914
-0.0281715 -0.0794028 -1.16463 0.0653569 0.078567 -0.660846 0.021287 0.0570931 0.0160497 0.697401 0.0447407 0.0181464 0.640462 0.00336198 0.0284774 0.587473 -0.0502811 0.00943249 -0.167694 -0.0324156 0.0275996 -0.0346731 -0.0361691 -0.0180695 -0.0119856 -0.0943813 -0.0190701 -0.468479 -0.0215256 -0.086558 -1.26698 -0.0424566 -0.0478497 -0.0257904 0.655697 -0.0725448 -0.0256899 -0.0145908 0.117188 -0.0514955 0.0167452 0.520721 -0.00462504 0.0262028 0.533037 0.0222313 0.00485038 0.022757 0.0107647 0.935994 -0.0531318 -0.00430713 -0.00116101 0.0170769 0.0744301 -0.0469034 -0.0172174 0.0374509 -0.00938031 0.00101198 -0.0708944 0.0190897 0.0760514 -0.0266379 -0.0300522 -0.679212 -0.00611454 -0.0708897 -0.0950798 -0.326091 -0.0103436 0.0117435 0.0106524 0.0919092 0.024671 -0.0068528 0.54341 0.0467349 -0.0228755 0.0274758 0.0152744 0.427604 0.0786929 -0.0250544 0.0272039 0.0903797 0.144215 0.521667 0.0308785 -0.0122548 -0.0393618 0.0222539 0.0275257 -0.0912212 0.027763 0.0144244 -0.0216089 0.0107817 0.0101808 -0.0289895 0.0113188 -0.0309437 -0.00483387 0.00176384 -0.0177644 -0.021522 0.00681205 -0.41773 0.0154543 -0.0260269 0.0314628 0.239906 0.00831248 0.0613056 0.105457 -0.00843309 -0.00536794 0.127955 0.0156444 -0.00672651 0.0228071 0.0333561 0.0187816 0.000119022 0.0082528 0.193674 0.000434298 0.00240117 -0.00371357 0.0491671 0.0194843 0.0213527 -0.0131741 0.0368078 -0.00544071 -0.0143725 0.00485883 -0.0118203
-0.000946148 -0.017732 -0.270538 0.0168736 0.00942908 -0.00334834 0.0151001 0.0116011 -0.0213773 -0.361328 9.00278e-05 0.0213965 0.0645112 -0.00753909 0.0100186 0.291023 0.00781715 -0.020724 -0.0616148 0.00460859 -0.00682274 0.187242 -0.00778326 0.000603812 0.0998502 -0.000802245 -0.0455973 -0.0148362 -0.008691 -0.0274627 -0.121285 0.00665568 -0.00930221 0.00276641 0.262836 0.0046021 -0.0018888 -0.00382843 0.00949261 -0.0244392 0.0128146 0.102527 -0.00361463 0.00514119 0.0531405 0.00675675 -0.00937045 -0.00179468 -0.00106126 -0.0395342 0.00623145 0.00639225 0.00553854 -0.00818304 -0.137868 -0.00228449 0.00132733 0.00114493 -0.00222793 -0.0395021 -0.0312117 0.00110395 -0.0100325 -3.24542e-05 -0.0386232 -0.0383015 0.0260707 -0.019015 -0.0236569 -0.110663 0.0188659 -0.00170344 -0.0115502 0.0419904 -0.017791 0.00420045 0.0604216 -0.00576643 0.00743233 0.00176189 0.00087357 0.0512278 -0.00880376 0.00183237 0.00278967 0.00456401 0.0159452 0.43274 -0.00248574 0.00901608 0.00957286 0.00149295 -0.00174962 0.0454699 -0.0025401 0.000444425 0.000199894 -0.00287084 0.000259307 0.0145494 -0.00182017 0.00911495 0.00175526 9.74275e-05 0.0135095 0.00760813 -0.00692861 -0.0250107 0.0166401 0.000686578 -0.0222306 0.0571186 0.00732 -0.00669175 0.069299 0.00203518 0.00262409 0.0395623 -0.000158972 0.00740758 0.00282103 -0.0166018 0.00207927 0.00651487 -0.00341913 0.00608735 0.0094031 0.00297227 0.00808417 0.00256246 0.000467953 -0.00344753 -0.00732752 0.00244766 0.00124671 0.000695726 -0.000710716 -0.00194236
0.071525 -0.00140947 0.303015 -0.0631249 -0.00122006 -1.04554 -0.0350773 0.0110802 -0.0182385 0.266866 0.0251571 0.00357833 0.464671 0.0290612 0.0398996 0.459493 -0.0332212 0.00878834 0.0556217 -0.0208516 -0.0151917 -0.0502401 0.00630219 -0.0109542 -0.219279 0.00208149 -0.0023406 -0.0875959 0.107035 -0.0272979 -0.046912 0.016342 -0.0211988 -0.0838928 -0.523356 0.0253733 0.00278607 0.00730245 0.256551 0.000713388 -0.000575154 0.295764 -0.025943 -0.00396611 0.237167 -0.0573864 -0.00603704 -0.00348774 0.00156222 0.0453202 0.101214 0.00292974 -0.0163658 -0.002743 0.0576577 0.0618625 -0.00884928 -0.00758276 0.00281894 0.00844766 -0.000813693 -0.00918196 0.0353718 -0.0263367 -0.0605865 0.160827 0.0468818 -0.0489477 -0.060781 -0.29452 0.0154758 -0.000983827 0.00832009 0.115647 -0.0486725 -0.000342302 0.205857 0.00485903 -0.0122571 0.0118557 0.0127496 0.221321 0.0894805 -0.0124204 0.000381107 0.00562708 0.0118373 0.0775284 0.24502 0.0222975 -0.000474155 -0.00182286 0.000537443 0.0361876 0.0888852 -0.0260244 -0.00524887 -0.0079967 -0.00979133 -0.00202071 -0.00489158 0.00241148 0.00407351 0.00411295 0.00169556 -0.00756079 0.0206199 0.0577535 0.0499286 0.00740558 -0.0401152 -0.0492493 -0.000269224 -0.00601046 0.0401494 -0.018636 -0.000273708 0.0342101 -0.0155124 -0.00964451 0.00500563 0.03081 0.0409037 -0.0153018 0.0026114 0.0406543 0.0177637 0.0011895 0.021092 -0.0212834 -0.00330402 -0.00576494 -0.00576798 0.00469489 -0.000940449 0.000197913 0.00302929 -0.000965403
0.0585722 -0.000419038 0.0159547 -0.00572998 0.0217404 -1.7514 -0.029256 -0.0513047 0.0446027 0.122144 -0.0320543 0.0714632 0.804807 0.0696826 0.0228741 0.710721 -0.029733 0.0161854 -0.177922 -0.0298043 -0.00871996 -0.328457 0.058449 -0.0387194 -0.352928 0.0341352 0.00395489 -0.259021 0.0638888 -0.00311407 -0.374328 0.0429954 -0.0724915 -0.073195 -1.01407 0.0571525 0.0477992 -0.00282714 0.509788 0.0225045 0.00543312 0.389582 -0.0158646 0.0205821 0.438367 -0.0904198 0.0094215 -0.00673917 4.11853e-05 0.362588 -0.0484136 0.0427239 -0.00744828 -0.00686475 0.109049 -0.0467695 -0.0119642 0.013177 -0.00503515 0.201683 -0.054051 -0.0281845 0.0665008 0.0428771 -0.0486068 -0.214437 -0.0548498 -0.0132978 -0.0545065 -0.212734 -0.00299944 -0.00543285 -0.0379387 0.23598 -0.02288 -0.0291246 0.312662 -0.100968 0.0525369 0.035217 0.0243559 0.315615 -0.0483788 0.116869 -0.000153099 0.00718757 0.0119332 0.168336 0.0472797 0.302104 0.0386108 -0.00744536 -0.0190993 0.0543681 -0.00144954 0.0502491 -0.00351254 -0.0234797 -0.000601413 -0.0440628 0.0629131 0.0125675 0.00527527 0.00824629 -0.00480144 0.00487123 0.00767161 0.0682595 -0.0383711 -0.00025224 0.0447815 -0.260391 0.0225246 -0.00857107 0.027829 0.00838119 -0.000760371 0.0610249 -0.0614973 0.00835141 -0.0288255 0.1119 -0.0346788 0.0159497 -0.00150285 -0.00296195 0.087361 0.00891065 0.0208321 -0.0681294 0.000766439 -0.00485361 -0.00696044 -0.0132019 -0.00172913 -0.00664703 0.00812915 -0.00773611
0.0348348 -0.0116456 -0.767216 0.0843563 0.0194014 -1.85649 -0.0135076 -0.0469678 0.0274049 0.677543 0.0582951 0.0664303 1.02656 -0.0135229 0.0602133 0.516438 -0.0852058 0.059401 -0.251908 -0.0456185 -0.00910193 -0.585488 0.00583859 -0.000367486 -0.512233 0.0110518 -0.0317581 -0.429251 0.0534854 0.016848 -0.941604 -0.0301451 -0.0387755 -0.0278551 -1.01794 0.00505471 -0.0436593 0.0304213 0.600068 0.00468947 -0.0151541 0.527286 0.0893256 0.042333 0.573172 -0.00921689 -0.0245229 0.0106144 0.0330467 0.358441 -0.0396269 0.00173593 0.0637161 -0.00151026 0.142435 -0.0713602 0.00685291 -0.00107462 0.0128155 0.293178 0.0427136 -0.0436273 0.181212 -0.0160672 0.0278933 -0.689136 -0.0950882 -0.00203695 -0.00640214 -0.164146 0.00438349 -0.0357181 -0.0147006 0.196485 -0.0636012 0.00050338 0.270365 -0.0386821 0.0619221 0.0832019 0.0605185 0.339701 -0.0150658 0.000976774 0.0787804 0.0140426 -0.0148064 0.271065 -0.0469492 0.0585925 0.17917 0.0448061 -0.0125207 -0.0308247 -0.114231 0.0209118 0.0946473 -0.00811428 -0.00216395 -0.0164265 -0.0293859 -0.0233492 -0.00210511 0.00562521 -0.0485476 0.0150606 -0.0140389 0.0680613 -0.0315473 0.0162668 -0.0375804 0.117448 0.0326952 -0.00485478 0.0750155 -0.0157742 0.0229625 -0.0313798 -0.0404252 0.0167084 -0.0037619 0.0904191 -0.0686808 0.0160987 0.013671 0.0091626 0.0296729 0.0285184 0.00767313 0.0431711 0.00644448 -0.0300668 -0.00582192 -0.00823282 0.0071058 0.0177829 -0.00688925 -0.00141572
0.000559185 -0.0318839 -1.91695 0.216264 0.00873247 -2.11433 -0.00419633 -0.103009 0.103371 0.497723 0.105522 0.0961143 1.48045 0.0219715 0.0275235 0.474884 -0.19093 0.0639941 -0.0795794 -0.0421257 0.0670019 -0.65249 -0.080202 0.0240716 -0.743783 0.0120705 -0.0613789 -0.596731 0.0372307 0.0192855 -1.40724 -0.0526884 -0.0145736 0.0300195 -0.895815 -0.0678529 -0.0485464 -0.0403546 0.793709 0.0439699 -0.0161736 0.743209 0.111732 0.0494689 0.770015 0.0839382 0.026122 -0.0672458 0.030414 0.291354 -0.0742886 -0.0389267 0.00665437 0.11685 0.0315933 -0.113833 -0.0321009 -0.0358435 0.0588163 0.323789 0.0315739 -0.0304718 0.222755 -0.0351318 0.112622 -1.39556 -0.0801151 -0.0785064 0.00675311 -0.0321577 -0.0906289 0.0152284 0.0124899 0.0926264 -0.0866407 0.0220272 0.444044 -0.0278913 0.0696717 0.131106 0.0752929 0.578064 0.000522062 0.0239238 0.0295923 0.0921777 0.0125332 0.192127 -0.0600479 -0.0401754 0.0961415 0.242186 0.0565985 -0.126829 -0.0801974 -0.0142166 0.0973477 0.0033553 0.0200425 -0.0615375 0.0346387 -0.0419942 -0.0166865 0.0184921 -0.0864167 -0.0778406 0.0705446 -0.444448 0.00560462 -0.000747479 0.0621518 0.332462 0.0039249 0.00798344 0.144686 -0.0475375 -0.0286754 -0.152587 -0.00151903 0.0100889 0.0647702 0.0915198 0.00448779 -0.00962671 -0.00896589 -0.0558233 -0.00995072 0.0554244 0.0112394 0.0510744 0.0240182 -0.0127762 -0.0541051 -0.0172492 0.00898501 0.0105613 -0.00973277 0.00866019
0.0205186 -0.0537677 -3.68415 0.226034 -0.0150148 -1.2051 0.0525875 -0.00789166 0.0160208 0.788952 0.130698 0.0638221 1.06156 0.0216384 0.0313018 0.583855 -0.147999 -0.0212004 0.511922 -0.109265 0.0212209 -0.28063 -0.142893 -0.0325675 -0.695229 -0.0767506 -0.0561803 -0.598584 0.122012 -0.00902908 -1.60423 -0.123811 -0.0721381 -0.011005 0.165037 -0.170895 -0.0709046 -0.0225168 0.497249 0.0245534 0.0564801 0.964783 0.101052 0.04816 0.801166 0.0645548 0.0528089 0.0147682 -0.0148659 0.680834 -0.030855 0.011795 0.0130468 0.0716057 0.653948 -0.0640638 -0.0233771 -0.00544521 0.0156985 0.141383 -0.0163192 0.045011 0.198573 -0.11703 0.0810645 -1.61366 0.0225291 -0.11449 -0.062734 0.485359 0.0233899 0.00745697 -0.047317 0.237825 0.0195557 -0.0441637 0.610046 0.0949669 -0.0344051 0.0626157 0.0668316 0.839492 0.115786 -0.0285796 -0.000756143 0.037416 0.0559514 0.0753916 -0.018373 -0.165579 -0.0233225 0.0936162 0.1553 0.0545224 -0.0297228 -0.00640376 -0.00111919 0.0773841 0.00139482 -0.0416036 -0.0198649 -0.0367692 -0.00457583 0.00110713 -0.113739 -0.00717506 0.0226028 -0.33086 0.0465671 -0.0458926 0.0285154 0.293922 -0.0270071 0.05888 0.0995322 -0.048806 -0.0263573 -0.048892 0.0165362 0.0221446 0.0775663 0.100798 0.00414405 0.0206585 0.0152132 0.0607925 0.00185278 0.0209406 0.104649 0.141398 0.000565196 0.00388677 -0.0706386 0.0573497 -0.00234156 -0.011419 0.00416064 0.00660286
0.0295205 -0.00334616 -1.51703 -0.00179626 -0.0199466 0.083663 0.0416411 -0.0120401 -0.0159419 -0.431338 0.0221414 0.0327772 0.207049 0.00126443 0.00840438 0.384257 0.00854124 0.0022799 0.266869 -0.0177443 -0.039165 0.280616 -0.0182635 -0.0654147 -0.0988992 -0.0610957 0.0049342 -0.0934653 0.0253583 -0.034234 -0.200408 0.0517593 -0.0361088 -0.0497304 0.203781 0.0172214 0.000521713 -0.00864655 0.0937698 0.0218718 0.0223456 0.2808 -0.00069301 0.00819037 0.160659 -0.0130804 0.000289945 0.00672341 -0.00551926 -0.196874 -0.0229683 -0.0102656 0.00963229 -0.000911041 -0.0066966 -0.0263235 -0.0149731 0.0127363 -0.00375141 -0.0328939 -0.00208782 0.00191276 0.0571636 -0.00436437 -0.0213047 -0.508638 0.0269238 -0.0330414 -0.0368022 0.539733 -0.025017 -0.00996291 -0.00487323 0.0945078 -0.00423947 0.0104812 0.184361 -0.00422837 0.0127363 0.020699 0.0157269 0.188113 0.0112756 0.0162046 0.0113247 0.00406495 0.000940069 0.195092 0.00926644 0.0210411 0.00250053 -0.00909021 0.00519457 0.40141 0.00414567 0.00895556 0.0123928 -0.0093592 0.00770148 0.0205799 0.0137348 0.00993394 0.000742109 -0.0026217 -0.0424099 0.00639587 0.00602203 0.0841714 0.0082864 -0.00982206 -0.0201088 -0.169182 -0.00970197 -0.0143811 -0.0197591 0.00767734 0.000820459 0.0637232 4.33215e-05 0.000147228 0.0107957 0.0878858 0.016238 0.00502205 0.0060239 0.0150544 0.0165067 -0.0097279 -0.0227053 0.00925087 0.00724586 -0.00478403 0.00591238 0.0110299 -0.000224182 4.87205e-06 -0.000200695 -0.00121191
0.0837857 -0.0103781 0.0870903 -0.0357724 0.0152693 -1.21355 -0.0137408 0.0179565 -0.0152763 0.6973 0.0249134 0.00277193 0.400991 0.0264854 0.0138777 0.426179 -0.043573 0.00530164 0.0452688 -0.0227665 -0.00645485 -0.0540038 0.00756628 -0.0240331 -0.174712 -0.00625958 -0.0113864 -0.17576 0.0677202 -0.0274702 -0.0846066 0.0477876 -0.0148943 -0.0861477 -0.649663 0.00470035 -0.00174301 0.00418471 0.251189 0.00146094 0.00811283 0.323192 -0.054926 0.0107508 0.260137 -0.00392168 -0.0065919 0.000335664 0.000595509 0.0669877 0.0702956 -0.0109183 -0.00234208 0.00456645 0.0543428 0.166568 -0.00876881 -0.00444208 -0.00579101 0.00725396 0.00660423 -0.0109695 0.083756 0.00910435 -0.0289056 0.109311 0.0492271 -0.0324518 -0.0697057 -0.198188 0.0285746 0.0123136 0.00801319 0.163653 -0.000171964 -0.00306926 0.254703 -0.0513972 -0.00245296 0.00763235 0.0133963 0.172817 0.00970811 -0.0146952 -0.00971918 0.00519814 0.00872788 0.0299785 0.09109 0.00224323 -0.0157605 -0.00346049 0.00214825 0.0322036 0.154575 0.0254187 -0.0246397 -0.00443893 0.000755081 -0.00603923 0.0723034 -0.0185014 0.0023262 0.00734203 0.0200792 0.00469307 -0.0258592 0.152636 0.0213506 -0.0080561 -0.0136412 -0.0590583 0.00631414 -0.00172776 -0.000280409 -0.00205439 -0.00663881 0.0577276 -0.0127927 -0.00390335 0.0102749 0.032516 -0.00177701 -0.00301536 0.000952238 0.0255104 0.0199437 0.000741527 -0.00597366 0.0314529 -0.000781908 0.00266607 -0.00649764 0.00395055 -0.0011917 -0.00195991 0.0017976 -5.85469e-05
0.0786367 -0.0171166 -0.403168 0.0462611 0.045637 -1.83625 -0.0135378 -0.00757249 0.0145277 1.14432 -0.0105891 0.0399969 0.422231 0.0456763 0.019398 0.719383 -0.0561858 -0.00113858 0.00469644 -0.00342967 -0.0248976 -0.226926 0.0376378 -0.0373055 -0.354494 0.0325088 -0.0166005 -0.35709 0.0727322 -0.00890414 -0.341868 0.0106155 -0.0362135 -0.141683 -1.04433 0.0411374 0.0274117 0.00915727 0.481513 -0.042114 0.0386615 0.501495 -0.0492146 0.015608 0.428498 0.0165659 -0.0146737 0.0061023 0.00389454 0.263968 -0.0192214 0.000307078 -0.00537195 -0.00973165 0.189066 -0.00349049 0.0778695 0.0124008 -0.0164547 0.119996 -0.0656614 -0.0171614 0.150069 0.059574 -0.0025668 -0.127886 0.00751193 -0.0808076 -0.00447241 -0.395434 0.0731161 0.00113879 -0.0253763 0.309703 0.039665 0.00274791 0.353937 -0.0634698 -0.0171981 0.0220814 0.0181848 0.389262 -0.0125216 0.00191278 0.00957912 0.00239724 0.00982086 0.0562559 -0.0405834 0.0541376 0.00501004 -0.00881853 -0.00299395 0.0202226 0.00334389 0.264419 0.00252201 -0.00457445 -0.00400839 0.0180292 0.0853008 -0.012207 0.0022458 0.00240944 0.0225606 0.0015239 -0.0185505 0.103715 -0.0221767 -0.0119774 0.064823 -0.145296 -0.00753372 -0.0346894 -0.0322511 0.0228678 -0.00851631 0.146647 -0.00918693 -0.0158155 0.0115353 0.0643642 -0.0261966 0.00199843 -0.0015406 0.000465896 0.0245101 -0.00862129 -0.0133898 0.0865769 0.000458328 0.00477021 -0.000609377 -0.0239018 0.000232939 0.000527734 -0.00122983 0.000601716
0.113927 -0.0260172 -2.2232 0.125192 0.0788634 -2.64957 0.0919985 -0.0207003 0.0315451 1.78013 0.00160698 0.0458323 0.872073 -0.0299596 0.0682951 0.975406 -0.0575074 0.013881 0.151112 -0.103753 -0.0372007 -0.27708 0.031433 0.0517026 -0.739315 0.0265237 -0.0528737 -0.429189 0.0723822 0.0103892 -1.40551 0.145773 -0.0292934 -0.106648 -1.13203 -0.132348 0.00015301 0.00461809 0.990818 0.00808704 0.0293355 0.855775 0.0547875 0.0507433 0.879507 0.00180545 -0.0201982 -0.028531 0.0388997 0.447714 -0.0549866 -0.0341191 -0.0138484 -0.00682585 0.0950102 -0.0702327 0.0340123 0.0538612 0.0415385 0.0240738 -0.056606 -0.0539864 0.148941 -0.00125 0.0774938 -0.619143 -0.0550488 -0.105754 0.000777137 -0.604457 -0.187262 0.0324049 -0.0508585 0.198968 -0.0434209 0.0252591 0.64937 -0.00320277 0.011812 0.0139444 0.0703899 0.717612 0.0328089 0.0185074 0.00197651 0.0048857 -0.00094977 0.177556 -0.0268309 -0.00379835 0.0737746 0.0265245 -0.0259194 0.0047694 -0.0999611 0.00904827 0.347555 0.017623 0.0205196 0.0381679 -0.074336 0.0705434 -0.0265181 0.0121443 -0.0179554 -0.00515361 0.0544877 0.007988 -0.0215337 0.000985104 -0.00927675 0.0484833 0.062105 -0.0336554 0.316175 0.0284394 -0.000118309 0.067871 -0.0187778 -0.00807979 -0.0210591 0.115811 -0.00647307 -0.00182053 0.00762491 0.0792082 -0.0246208 0.00288687 -0.0645116 0.00370796 0.0604091 -0.0133609 0.00497728 0.0213329 0.00625594 0.0103387 -0.00966541 0.00347386
0.150487 -0.0378316 -5.98825 0.229748 0.129792 -2.37892 0.1114 0.0431084 -0.0578607 1.453 0.0200423 0.122252 1.31863 0.0431608 0.0224363 1.73542 -0.196101 -0.0055046 0.489786 -0.135163 -0.0161815 -0.339019 -0.0812174 -0.0350504 -0.805255 -0.106981 -0.0118686 -0.457587 0.302991 -0.0658305 -3.08269 -0.0225224 -0.0896089 0.0129499 0.41131 -0.276837 0.0509073 0.0120105 0.96827 -0.0463625 0.0928412 1.1314 0.0561565 0.113237 1.46796 0.10867 0.0464452 0.0224406 0.00914465 0.76713 -0.160665 0.017798 0.0318775 0.0158872 0.034273 -0.0917129 0.0123044 0.020304 0.0252463 0.312378 0.000421795 -0.0269956 -0.0143818 -0.0766381 0.0874334 -1.36277 0.0925527 -0.113166 -0.151445 0.569012 -0.0445978 -0.0019313 -0.231222 0.491315 -0.0413782 -0.105572 0.984363 -0.0485615 0.0109156 0.0112461 0.0756163 0.49679 0.0562255 0.0198291 -0.0141395 0.0225275 0.0553297 0.322961 -0.186936 -0.100039 -0.0362057 0.020022 0.0899217 -0.173824 -0.078118 0.0178728 0.0803981 0.211948 0.101202 -0.00362617 -0.0468173 -0.0178114 0.0530104 0.0275966 -0.196779 0.0302553 -0.0285174 0.393531 0.0689234 -0.0716228 0.0445698 -0.00725105 0.0324409 0.0563271 0.328072 0.00714323 -0.0074038 0.0889686 0.0123889 0.0391216 0.0624876 0.0597795 -0.0408767 0.0541971 0.0355971 0.145697 0.0228266 -0.0037613 0.024159 0.137227 0.0130148 0.0325691 -0.0531579 0.0930823 0.00913289 -0.0154024 -0.00120928 0.0124471
0.248428 -0.0163106 -6.94612 -0.0686364 0.0970759 -0.391723 0.153462 0.0314748 -0.102983 -1.0437 0.0606526 0.112952 1.2114 0.0029351 0.0678574 2.23553 -0.0318225 -0.0470186 0.658286 -0.117139 -0.04452 0.318069 -0.150526 -0.122413 -0.148883 -0.156768 -0.0775151 -0.0645741 0.235134 -0.157988 -2.70345 0.177229 -0.0436087 -0.0512294 1.68384 -0.116507 0.0552482 -0.063513 0.526402 0.0773323 -0.00902172 0.994634 -0.13597 0.146354 1.00127 0.0929773 0.0278593 0.00832416 0.0139146 0.0302293 -0.0728625 -0.0492536 0.0254192 0.0452531 -0.475874 -0.0416756 -0.0781394 0.0245232 -0.00410684 -0.229688 0.124833 -0.0598466 -0.125049 0.057518 -0.0404341 -1.45526 0.18403 -0.224535 -0.10533 2.01857 -0.121991 -0.0128664 -0.0868288 0.393973 -0.131776 -0.0715298 0.781418 -0.132208 0.146681 0.0702655 0.00349017 0.219505 -0.0119427 0.0684149 -0.00666165 0.0275485 0.0491158 0.732705 -0.15438 -0.0257328 -0.0192112 0.0375335 0.0109433 0.237829 -0.00291124 -0.0608988 0.115073 0.0872748 0.281544 0.267472 0.138149 -0.0132613 -0.0208388 0.093873 -0.145363 -0.00974766 0.0358893 0.45486 0.00971144 -0.00966027 0.0323191 -0.388056 0.0399908 -0.0416448 0.0523507 -0.0426184 -0.0126324 0.0871855 0.0284509 0.0952568 0.0968967 0.194009 0.0559897 0.0617511 0.00713679 0.14251 0.0271711 -0.0281496 -0.14083 0.0222308 0.00502456 0.0203993 0.032442 0.0518822 -0.00491548 -0.00267143 -0.0215806 -0.0124939
0.0511149 -0.00750232 -1.06912 -0.0283563 0.0132325 0.0464809 -0.00144278 0.000711589 0.00418478 -0.0948637 0.0418311 -0.0152753 0.249831 0.000196868 0.0149145 0.297366 0.00564288 0.005348 0.108721 -0.00030538 -0.0174772 0.0255283 -0.0412815 -0.0350245 -0.0543371 -0.00961335 -0.00387966 -0.0725328 0.050812 -0.0259437 -0.372834 0.0141967 -0.00193754 -0.035343 0.256867 0.0125191 -0.00417116 -0.00778571 0.0312286 0.00380393 0.00120685 0.121255 -0.0211138 0.010919 0.137134 -0.0237736 0.00918121 0.00874218 0.0026668 0.0345756 -0.00351767 -0.0131484 -0.000227175 0.00431607 0.0681729 -0.0258654 -0.00524569 0.004988 0.00180833 -0.0259506 0.0163632 0.000868314 0.0429848 0.0201716 -0.00662995 -0.300221 -0.00151141 -0.0255452 0.0045683 0.501204 0.00297381 -0.0170808 -0.00739085 0.0334497 -0.0127717 0.00660884 0.135659 0.00167029 0.0100638 0.00417362 0.00224333 0.0295519 -0.00787853 0.0152647 0.00805068 0.00318376 0.00184704 0.0726327 0.00203098 -0.003912 -0.00128892 -0.00273452 0.000438975 0.0282373 -0.0074077 0.00800258 -0.000582454 -0.00218724 0.00697394 0.313215 0.0227273 -0.00177708 0.00295374 -0.0115899 0.0198993 0.00533567 0.00652836 0.118275 -0.00857773 -0.0133763 0.0176444 -0.150041 -0.0107227 0.00189734 -0.0625927 -0.00515001 0.00318049 0.0487022 0.00631927 0.00709426 0.00698773 0.0327468 0.00537448 0.00902484 0.00863506 0.00163038 0.00535184 0.00281995 -0.00662244 0.00765877 0.00238964 -0.00129533 0.0110386 0.00887977 0.0019773 0.002016 -0.000738009 -0.00842419
0.0483727 -0.0119932 -0.571553 0.109622 -0.00320886 -1.43652 0.0133414 0.0314265 0.0139846 1.21505 -0.000784865 -0.0157243 0.40162 -0.0466407 -0.00943706 0.399618 0.00837695 -0.0174437 0.0861167 0.044501 -0.00594156 0.0877643 -0.00585432 -0.0220206 -0.167141 -0.045826 -0.0464098 -0.247093 0.0439301 0.0342084 -0.161334 0.0605645 -0.0203107 -0.0911379 -0.80771 0.00654323 -0.000288865 0.00195562 0.264017 0.00277361 0.0073617 0.416077 0.0183441 0.00374381 0.373847 0.0204521 -0.0289833 0.0105361 0.00207422 0.0367786 0.0196956 -0.0345972 -0.00122042 0.0120235 0.0693492 -0.00037902 -0.0135141 -0.0120604 -0.0180452 0.0258618 0.172075 -0.0310908 0.126694 0.0423811 0.0191528 -0.130105 -0.0105505 -0.0034563 -0.0852283 -0.0798139 -0.00318086 -0.00641412 0.00442053 0.104913 -0.00925409 0.0178351 0.394385 -0.00195572 0.0337983 0.0356184 0.00397269 0.0310857 -0.0134855 -0.0215727 -0.00705483 -0.00132152 -0.000967924 -0.00873496 -0.00459287 0.00761811 -0.0125207 -0.00244043 0.00352981 0.0397805 0.0484666 0.0318427 -0.0311803 -0.00809587 0.00827462 0.0420337 0.314489 -0.00214638 0.00485665 0.00553362 0.042998 -0.0103794 0.0100284 0.149561 -0.0163059 -0.0171998 -0.00854141 0.010241 -0.00148412 -0.00562215 -0.0221426 0.0213613 -0.00106459 0.079402 -0.00689833 0.010566 0.00920394 0.0386109 -0.0104006 -0.00585544 0.00248278 -0.0109928 -0.018173 0.00273659 -0.00270728 -0.0156365 0.00497494 0.000286206 -0.00526027 0.038916 -0.00427639 -0.00778241 0.00429922 -0.00214124
0.137905 -0.000959085 -2.91333 0.245222 0.0175564 -2.79841 0.0659981 0.0115401 0.0624758 1.48917 0.060434 -0.0227547 1.31811 -0.13676 -0.0237063 0.871732 -0.0568386 -0.0376499 0.332253 0.0407784 -0.0443783 0.347749 0.0018084 -0.0189155 -0.600602 0.00425846 -0.0374868 -0.403846 0.122922 0.0661237 -1.19108 0.107301 -0.00208326 -0.112894 -1.02596 0.0264953 0.0102381 -0.00567504 0.894343 -0.0102869 0.0377809 1.04886 -0.0144 0.0316186 0.850304 0.0519714 0.0154113 0.00870398 0.0200556 0.234203 0.0444675 -0.00609362 -0.0197882 0.00847798 0.238682 -0.104429 -0.0349352 -0.0381502 -0.00385975 -0.071774 -0.0337987 0.106022 -0.0595695 -0.0409348 0.04261 -0.734828 -0.0454439 -0.00593162 -0.020557 -0.594294 -0.0693593 -0.0587628 -0.0594129 0.256188 -0.0425671 0.0248708 0.528756 -0.0419679 0.039129 0.0598982 0.0482348 0.347183 0.0466252 0.0165318 -0.0234238 -0.0249738 -0.00334474 0.220639 0.0102096 0.0323935 -0.0309505 -0.0237295 -0.0170006 0.104774 -0.0764379 -0.0376049 0.0699743 -0.014763 -0.0130092 -0.0303921 0.01421 0.341188 0.0362864 0.014192 -0.00400699 0.0318151 0.0752194 0.359275 -0.001778 -0.00709185 -0.0435876 0.207632 -0.0271267 -0.0437325 0.230911 0.0452129 0.00212529 0.152911 -0.0021694 0.00651313 0.0104021 0.0371104 0.050844 -0.0100519 0.00223694 0.0784722 -0.0217296 -0.0287425 0.0386564 -0.0855134 0.00427396 -0.00608201 0.0156247 0.0956995 0.0195737 -0.0021831 -0.00106484 0.00162573
0.207312 0.114457 -8.04989 0.323047 0.114096 -2.65101 0.0675184 0.052515 -0.0310808 0.490569 0.055918 0.094779 2.5526 -0.219168 0.0265338 1.78752 -0.252975 0.0503404 0.206313 0.0438298 -0.0832222 0.453886 0.00577408 -0.128649 -0.823921 -0.0237914 0.00192535 -0.377624 0.165123 0.053836 -3.23299 0.116406 -0.151421 -0.0344436 0.594763 0.152315 0.0394834 0.0671771 1.06585 -0.027348 0.0587926 1.64494 -0.0130105 0.0349642 1.21553 0.0658426 0.0332841 0.0386655 0.053688 0.26024 0.023663 -0.0318495 0.0329219 0.0538755 0.237249 -0.165665 -0.0475458 0.0050647 -0.0125911 -0.138547 -0.112575 0.0238209 0.207653 0.0616063 0.0181843 -1.70269 -0.010512 -0.041479 -0.0598848 -0.179306 0.0241518 -0.123687 -0.107768 0.719984 -0.171542 -0.0851824 0.468564 -0.217971 0.00341227 0.0559277 0.0626753 0.51809 0.104637 0.0723318 -0.00478636 0.0288581 0.047036 0.648132 0.0197383 0.0355813 -0.0117036 -0.0427556 -0.0187076 0.0870844 -0.0490599 -0.0316833 -0.0797273 0.0239597 -0.0294078 0.071882 0.043433 0.15206 0.298947 0.0594848 -0.356374 0.0340419 -0.0040244 0.723543 0.0382384 0.0109356 0.143099 0.644455 -0.00664871 -0.0326647 0.31151 0.0532226 -0.0242998 -0.0582301 -0.0521889 0.00877789 -0.000284371 0.233053 0.0681655 0.0231434 0.0543827 0.246266 0.00308478 0.0307662 -0.0208898 -0.103641 0.0288194 0.0148582 -0.0189588 0.0789584 0.0640952 0.0248027 0.000549847 0.0128026
0.282962 0.227393 -10.8974 0.201898 0.151061 -1.1853 0.179353 0.0413119 -0.0666716 0.244019 0.112159 0.152228 3.09992 -0.287374 0.15477 2.00246 -0.109124 -0.084194 0.466623 -0.0558124 -0.0773235 0.349244 -0.199897 -0.118149 -0.711497 -0.0362239 -0.121303 -0.266236 0.140982 0.0380783 -4.85175 0.100575 -0.204492 -0.114409 2.75021 -0.0878913 0.00849933 -0.0617382 0.572969 -0.0549869 0.0267496 1.92778 -0.272015 0.165211 1.12338 0.0292918 0.02349 -0.014878 0.0620402 0.643494 0.0443397 0.0323217 -0.00446914 0.0571211 0.36402 -0.0823888 -0.00376331 -0.0314516 -0.0183281 -0.191503 0.0603498 -0.0274912 0.035067 0.0712474 0.114821 -2.72292 0.206192 -0.232645 0.210148 1.40937 -0.0802756 0.0636833 -0.0509367 0.668065 -0.0775324 -0.162039 0.121858 -0.0763747 0.0315966 0.0641519 0.0640391 0.791316 0.0756709 0.0387527 0.0400726 0.0963329 0.05951 0.638586 0.00296512 0.00880918 -0.00771412 0.018064 -0.0173518 -0.053785 0.00700872 -0.0114825 0.0606401 0.0120386 0.101414 -0.364763 -0.00912313 0.0833349 0.0657788 0.339666 -0.177828 0.0322494 0.0118936 0.503928 0.0206859 -0.0494874 0.326844 0.918471 -0.0296458 -0.00726087 0.0979821 -0.0772528 -0.0778044 -0.292935 0.00407671 -0.00243678 0.092875 0.345618 -0.0121482 0.0183078 0.0927911 0.328574 0.0137703 0.00617595 -0.128225 0.00369713 0.0274541 0.00243752 0.00280297 0.0247128 0.00597741 0.0166354 0.00901832 -0.030386
0.0688466 0.0382119 -2.72289 0.119018 0.0346364 -0.0752977 -0.00641654 0.020054 -0.0227203 0.617939 0.0218153 0.033126 0.746709 -0.00390812 0.0174259 0.606046 -0.0184832 -0.00608416 -0.0101084 -0.0399404 -0.0169332 0.0303362 -0.0263253 -0.029551 -0.241424 -0.02357 -0.0306311 -0.337476 0.0793731 0.0161213 -1.47593 -0.0325218 -0.0323162 -0.0276187 0.80329 -0.0452682 -0.0333335 -0.0161988 -0.0143797 -0.0428536 0.0309977 0.407878 -0.0277748 0.020813 0.300668 -0.00807607 -7.3005e-05 -0.00147144 0.00771903 0.358807 -0.0266351 -0.0036768 0.000664539 -0.00337868 0.0806502 -0.0256457 -0.00373097 0.0105231 0.00789063 0.169908 -0.00785844 0.00664503 0.023624 0.0275298 0.013357 -0.663028 -0.0218181 -0.0176642 -0.0299175 1.33213 -0.0369087 -0.023564 -0.0219213 -0.181173 -0.0273175 0.0124367 0.128957 -0.0221361 0.00821669 0.00803506 0.018036 0.27799 0.00963933 0.00346601 0.00178279 0.00995251 0.0195853 0.176205 -0.00257632 0.0123077 0.00691275 0.0052745 -0.00149508 -0.0439474 0.00240445 0.0205762 0.0150449 -0.00563544 -0.00259818 0.0652241 0.0293795 0.0109643 -0.0107701 -0.00345104 0.478628 0.020334 0.0140331 0.246602 0.0193076 0.0135858 -0.0095239 0.140639 0.00748693 0.00138326 0.0886412 0.00727869 0.00404084 -0.00268898 -0.00185232 0.00348197 7.39156e-05 0.0300392 0.0124122 0.00336108 0.00247157 0.0495792 0.0245047 0.00718433 0.016744 0.0341982 0.00783283 -0.00544415 -0.0143896 0.0322482 -0.00354996 -0.00825786 -0.00439764 -0.0198317
0.0555308 0.117644 -0.170186 0.135502 0.136974 0.171236 0.0928531 -0.00764817 -0.0435373 -0.204573 -0.0403791 -0.0688976 -0.262772 0.0274731 -0.000827562 0.00537236 -0.0428101 0.0228746 0.38226 -0.0494021 -0.00646806 0.182772 -0.0235212 0.022709 0.00324262 0.0193656 0.00267899 -0.313293 -0.18739 -0.241581 0.188917 -0.0758293 -0.116305 0.101358 -0.491687 0.0484004 -0.0197549 -0.00743159 -0.728378 0.0426507 -0.0345525 -0.270453 0.114683 0.00154518 -0.0371421 7.31433e-05 0.00859901 0.0235843 0.00892297 0.0913416 -0.0483691 0.00745387 0.0131748 -0.000649557 -0.00260039 -0.0398764 0.0120591 -0.00347552 0.00300542 -0.0829953 -0.0272831 -0.00811161 0.00133177 0.132224 -0.0243345 -0.461021 -0.0317051 0.0435953 0.108856 0.503093 -0.03963 0.00185288 0.0231867 -0.0600541 0.00739236 -0.0346785 -0.18648 0.0557608 -0.00270782 -0.0179126 -0.00788516 -0.183981 0.0767689 -0.00950955 -0.00587548 0.00174888 0.00601552 0.178841 -0.0101322 -0.0018332 0.00494993 -0.00581414 0.00400102 0.0359064 0.00678363 -0.0184093 -0.000473694 -0.000662881 -0.00593518 0.00339327 -0.0242501 0.0165406 0.00201002 0.00314011 0.0140448 0.287537 0.13805 0.127278 0.0706974 0.0338839 -0.0716912 -0.16421 -0.0423481 0.00233209 0.190108 -0.0136641 -0.0109494 -0.0329974 0.016657 0.0045769 -0.0195659 -0.042705 0.0161115 0.00124851 -0.00413918 0.0138782 0.00238486 -0.0011417 0.0228439 0.0115497 0.00113832 -0.00389914 0.00294009 0.00758354 -0.00283101 -0.00457214 0.00450909 -0.00366868
0.105325 0.0432231 -0.240348 0.100886 0.124805 -0.0187143 0.081916 -0.00361569 -0.0147549 -0.399571 -0.0328841 -0.0488632 -0.142916 0.00255582 -0.000164068 -0.071581 -0.0239476 0.0149806 0.237774 -0.0321394 -0.0120213 0.0862754 0.0177387 -0.0113969 0.0538274 -0.00426788 -0.0100019 -0.230115 -0.146333 -0.15441 0.133554 -0.0901429 -0.00887378 0.0370001 -0.385637 0.0626176 0.0141269 -0.0385924 -0.438279 0.0496114 -0.0208157 -0.170634 0.0899454 0.0146952 -0.00274758 -0.0314716 0.0209673 0.0075509 0.00559334 0.125321 -0.0572329 0.00579648 -0.00562504 0.00879772 -0.0527414 -0.0907766 -0.00284224 -0.00190285 0.00126771 -0.0598648 -0.00409506 -0.0046607 0.0185285 -0.00982838 0.107775 -0.430398 -0.0298439 -0.0487456 0.0337359 0.179271 -0.0525038 -0.015114 0.0169309 -0.116319 -0.0309797 0.000829104 -0.136554 0.0178812 -0.00740404 0.00126796 -0.0255409 -0.0919877 0.050923 -0.00712254 -0.00258714 -0.00282743 0.00578142 0.0559499 0.0517936 0.00300695 -0.00625515 0.00966886 0.00338838 0.0195865 -0.0303903 -0.0169222 0.0139261 -0.00509314 0.000485709 0.0253247 0.00231816 0.0260777 0.00060411 0.00234116 0.00819247 0.0850883 0.303557 0.324162 0.0624692 0.0435085 0.00495103 -0.312678 -0.020984 -0.00787519 0.110921 -0.00299006 -0.00876991 -0.0189772 0.00267734 -0.0132777 -0.00362028 -0.028534 0.0717215 -0.018429 -0.00216504 0.0217257 -0.00540651 -0.00165203 0.00565001 -0.0103945 0.00281006 -0.00198412 -0.00259093 -0.00400687 0.00218164 -0.00112552 0.00169859 0.00181929
0.00354374 -0.000931718 -0.169869 0.00510114 0.0125684 -0.0542629 0.004111 0.00725364 -0.00253667 -0.0268642 0.00448235 -0.000918814 -0.00856294 -0.00106289 -0.00222122 -0.0286158 -0.00290536 0.00131123 0.00910616 -0.00344279 0.000139905 -0.0233359 -0.00510642 -0.00109194 -0.00629328 -0.00416847 -0.00197377 -0.00626584 0.0109063 0.00592464 0.0705717 0.00479577 0.000996705 -0.0063338 -0.0235691 0.000823722 0.000458999 -0.00129999 0.00320107 -0.00140882 -0.000340072 0.00893781 -0.00234097 0.000111682 0.00346527 -0.0013446 0.00089139 0.000514048 -5.68208e-05 0.000383796 -0.0015864 -0.00012698 -0.000792364 -0.000911788 -0.00625975 -0.00253515 -0.000401752 -0.000270324 8.1086e-05 0.0061132 -0.00216892 0.000277402 0.00551375 0.00388705 0.00242902 -0.0389218 0.00308644 -0.00416976 -0.010909 -0.104445 0.00100002 -0.000378622 -0.00246021 -0.0259878 -0.000154138 -0.000122081 -0.00101975 -0.000646348 0.000658659 0.0009335 0.000746081 0.00745251 -0.00130603 0.000519597 -4.71684e-05 -0.000467309 -0.000552509 -0.00581016 -0.00102773 6.43951e-05 -0.000406411 -0.000551198 -0.000671713 -0.00408985 -0.000618293 0.000409755 0.00032797 0.000423107 0.000889141 0.00382542 0.000464535 0.000845072 0.000638856 0.000781465 0.00211191 0.00136359 0.000844302 0.380754 0.0012469 -0.00110916 -0.0030568 -0.0290779 4.66179e-05 -0.000899245 -0.00993502 0.000249367 -0.000168604 -0.00100418 -6.53701e-05 0.000694961 0.000215926 0.0012062 -0.000526927 0.000397869 -0.000523056 -0.00306279 0.000104534 -0.000152287 -0.00150831 0.000256296 1.02389e-06 0.000288213 0.000793432 0.00137639 0.000374341 0.000213301 8.04546e-05 8.19843e-05
0.00670974 0.055578 -0.407921 0.100702 0.0576152 0.153451 0.10543 -0.00901088 -0.0340408 -0.303903 0.00105595 -0.0292619 -0.250301 0.0267012 0.0161538 0.170857 0.0168081 0.00434621 0.121689 -0.0371966 -0.0201737 0.0781363 -0.00998184 0.0057113 0.00181549 0.00318918 -0.0203869 -0.199986 -0.0154023 -0.0509809 0.256761 -0.125119 -0.085264 0.0640316 -0.443977 -0.00903853 -0.0589444 -0.0180019 -0.322746 -0.0362454 -0.00659672 -0.146843 0.0487546 -0.00854414 -0.0116297 0.00917454 0.0139306 0.0128118 -0.00222558 0.0952065 -0.0214996 0.0161514 -0.000161996 -0.00580977 0.0279579 -0.00532165 0.0150723 -0.00870668 0.00221604 -0.00145769 -0.0154283 -0.0153524 0.00525339 -0.113078 -0.0128437 -0.481577 0.143523 0.0234517 0.0360217 0.299947 -0.00682857 -0.0100773 -0.0129649 -0.103009 -0.0625362 -0.00557462 -0.020962 -0.0109961 -0.0153182 0.0133818 8.40587e-06 -0.0573557 0.0512638 -0.00934656 0.0144408 0.000253027 0.00664468 0.159515 0.0539277 -0.0134507 0.00108557 8.58465e-05 0.00158176 0.0154194 0.0189451 -0.0211571 0.00338317 0.00338127 -0.00336521 -0.0367113 -0.0188202 0.00307385 0.00377973 -0.00220322 0.00521726 0.0395266 0.0640974 0.0486594 0.205216 0.0851603 -0.0586986 -0.0512058 0.0709023 -0.000299706 -0.0214337 0.0307698 0.000323364 0.000995337 -0.0164646 -0.00030085 0.00939856 -0.0368106 0.00504292 -0.00828954 0.00273959 0.0115397 -0.0119014 0.00750425 0.00717555 -0.0110924 0.0044334 0.0021708 -0.00025147 0.00357887 0.00296172 6.94444e-05 0.00111386 -0.00373187
0.0230322 0.0433489 -0.651682 0.150389 0.0766143 0.253774 0.103477 0.0160965 -0.0413177 -0.340493 0.00194008 -0.00125416 -0.29169 0.00772216 0.0198829 0.187016 0.00657211 -0.00261987 0.0461265 -0.0223797 -0.0138494 -0.0253511 -4.11849e-05 -0.0161207 0.033594 0.00759294 -0.036986 -0.244122 -0.0180633 -0.0392232 0.325115 -0.195988 -0.0881693 -0.0416536 -0.457608 -0.0261047 -0.0702714 -0.0308128 -0.321374 -0.0266156 -0.0234553 -0.099825 0.0883864 0.0103799 -0.0283095 0.0390614 0.000601389 -0.00379634 0.0198193 0.0943258 0.00930046 -0.0117603 -0.0012262 0.00532509 0.0842792 -0.0111039 -0.00546283 0.0150631 -0.00778379 0.000569473 -0.0307958 -0.0115829 -0.00751375 -0.0499825 -0.0585598 -0.559295 0.0465517 0.179325 0.0733226 0.242266 -0.0312459 -0.0814972 -0.0224864 -0.112032 -0.078115 -0.0150025 0.0472653 -0.0218656 0.00161738 0.000274519 -0.0101062 0.0351601 -0.00911937 0.0134089 0.00397629 0.00568292 0.0123591 0.125198 0.018973 0.015763 0.00717433 0.00466264 -0.00305192 -0.00152376 -0.00596513 0.0002183 0.00168368 -0.00486887 0.00221576 -0.0254284 -0.01282 0.000985248 0.00881994 0.000251145 -0.00362739 -0.0370566 0.0837533 -0.139891 0.0991766 0.247082 0.148129 -0.564595 0.0876214 0.00800606 -0.0594067 -0.0139106 0.0100546 -0.00478238 -0.0173868 0.00865911 0.00254132 -0.0587564 0.00155154 0.00172737 -0.000258045 0.0457884 0.0138378 -0.00190268 0.0140295 -0.00822547 -0.00581972 -8.8924e-05 -0.00670942 -3.74312e-05 0.00982365 0.00876117 -0.00614296 0.00299158
-0.0171114 0.0204953 -0.79117 0.0411263 0.0558934 0.191364 0.0251763 0.0116455 -0.000266681 0.0924207 0.0161708 0.00652523 -0.0484728 -0.0126329 0.00383286 -0.0620999 -6.83249e-05 -0.0178015 -0.0617949 0.0122891 -0.008688 -0.0462822 0.00885751 -0.0375604 0.05493 -0.00249857 -0.0137743 -0.177208 0.0336853 -0.00995824 0.214039 0.0119376 -0.0569445 -0.104613 -0.0867793 -0.0481976 -0.0149624 -0.0114445 -0.154715 0.00675794 0.00599 0.00385758 0.0243827 0.00737361 -0.0075523 0.0438461 -0.0116508 -0.0146599 0.02016 0.091498 0.00905908 -0.00882442 0.000400001 0.0136807 0.0431339 -0.0140544 -0.0117287 0.0214107 -0.00498688 -0.0593909 -0.0266069 -0.00178384 -0.0115783 0.0174068 0.0321637 -0.435193 0.00427102 -0.0173443 0.105715 -0.258568 -0.0226882 -0.0552134 -0.014271 -0.0236497 0.000442477 -0.0165901 0.128205 0.00479826 -0.00810525 -0.0227832 0.00188959 0.0945974 -0.0186772 0.0102001 -0.0149645 0.0160376 0.0142464 0.0213659 -0.0479239 0.0293154 -0.00789849 0.00201805 9.63272e-05 -0.028927 -0.0141589 0.026858 -0.00882908 -0.0009819 0.0011562 0.0327738 0.00977529 -0.00970515 0.0107964 0.0121925 -0.0314116 -0.0513053 0.02522 -0.233379 -0.0298222 0.0501931 0.367106 -0.414458 0.00924582 0.0554371 -0.0161175 -0.0138508 0.00897266 -0.0162984 -0.000387668 -0.00477302 -0.0198293 -0.0185938 -0.0211885 0.00460631 0.00037056 0.0473319 0.0253225 -0.0016783 0.000809757 0.0140356 -0.00019789 8.59073e-06 -0.00520961 -0.0019217 0.000305664 -0.00106621 -0.000495989 0.00306038
-0.00967183 0.00342335 -0.212873 0.00163056 -0.00537884 0.0222587 -0.00768348 -0.00138071 0.0149498 0.0875188 -0.00400072 0.00558988 0.0127078 -0.0015128 -0.00405377 -0.0523901 0.00261839 -0.00837749 -0.030519 0.0010808 -0.00572103 0.0191845 0.000922022 -0.00208737 0.0179141 0.00025954 -0.00393345 -0.0386041 -0.00290058 0.0167036 -0.0142604 0.0155492 0.00516552 -0.00874998 0.0957245 0.00216056 0.00584627 0.00113494 -0.0225816 0.00609154 0.000642871 0.00993098 0.00238506 -0.00350063 -0.00473845 0.00198614 -0.00446387 0.000595423 0.00200581 0.0233356 0.000748961 -0.0017281 0.00115137 0.000827133 -0.00772583 0.00171576 -0.000308157 0.000321553 0.00043975 -0.0105295 -0.00198328 0.000380555 0.00664548 9.54094e-06 0.00691708 -0.0623583 0.00677995 -0.00641319 -0.0295166 -0.136928 0.00433032 0.00444064 -0.0037821 0.0303932 0.00564948 -0.00124631 0.0405331 0.00449983 -0.00366254 -9.59899e-05 0.00148589 0.0156455 0.00323671 -0.0047696 0.000766251 0.00118482 0.00171536 0.0157257 0.00225103 -0.00287256 0.000960346 0.000808791 -0.000145298 -0.00559079 -6.62386e-05 -0.00141918 0.00164674 -0.000523348 -0.00144733 -0.00956433 -0.000783005 0.00140407 0.000676766 0.000632522 -0.00154808 -0.000285257 -0.0041621 -0.0469313 0.000344095 -0.00568567 -0.0105894 0.434163 -0.00109982 -0.00392771 0.00682312 0.000863217 -0.00216124 -0.00177614 0.000266012 -0.00214399 -0.00087148 9.31845e-05 0.000823269 -0.00137123 -0.000325352 0.00135023 -0.00218418 0.000892631 0.0017163 -0.00146675 0.000516991 0.000551166 3.42203e-05 -0.000273537 0.000404049 0.000564044 0.000268134 0.000454904
-0.0343448 0.0158075 -0.614959 0.140064 0.00932608 0.0387928 0.097593 -0.03003 -0.0340499 -0.409841 0.0468486 0.0175502 -0.184148 0.058988 0.0134124 0.316454 0.0639441 -0.010924 -0.0841165 -0.014328 -0.00865379 -0.0301512 0.00695852 -0.0127578 -0.0371159 -0.0213107 -0.0268162 -0.193788 0.0473199 0.0735312 0.274164 -0.147562 -0.107365 0.034563 -0.526942 -0.0838224 -0.087035 -0.024483 -0.0825878 -0.120888 -0.00105153 -0.0166405 -0.0304157 0.0142121 0.0729138 0.0293533 0.00176866 0.00210857 -0.00181845 0.10634 -0.0171518 -0.00268494 -0.00143964 -0.00931837 0.0651778 0.0519298 -0.00776973 -0.00467222 -0.00106242 0.0146331 -0.0248312 -0.0182694 0.00897675 -0.0900521 0.0643163 -0.656274 0.00156231 -0.0193982 -0.00217178 0.118735 0.0132154 0.0502525 -0.0560211 -0.118945 -0.0159043 -0.0223025 0.176906 -0.0163979 0.00406543 0.00843571 0.00971934 0.0442643 -0.00160593 -0.00110269 0.01303 0.00857791 0.0142122 0.179496 0.013285 0.0037415 0.0101482 0.00120363 -0.00217153 -0.00653991 0.0179519 -0.0147856 0.0143622 0.00407691 0.000180933 -0.0179943 -0.00110322 -0.00493072 0.00348679 -0.00447365 -0.016017 -0.0404691 -0.0054513 -0.0436981 0.0973341 0.0813677 0.0191982 -0.177804 0.222754 0.00694201 -0.130905 0.11063 0.00426711 0.0262113 0.0172231 0.00371867 -0.00332673 0.0154461 -0.0181616 -0.00338503 -0.00070035 0.0450095 -0.00446047 0.00312667 0.0213019 -0.0115362 -0.000429189 6.37217e-05 -0.00874051 0.00577329 0.00445847 0.00501819 -0.00213448 -0.00178829
-0.0450397 0.00113072 -0.777595 0.0533948 0.0506437 0.314444 0.0271056 -0.0267952 -0.0216931 -0.0402151 0.0468769 0.00384808 -0.080271 0.0414622 0.0175679 0.149206 0.00733364 0.00650809 -0.24372 0.0153825 -0.019807 -0.121399 0.0187293 -0.00606182 -0.0492648 -0.000188159 -0.0474874 -0.294885 0.0853258 0.0323088 0.0349464 -0.00108331 -0.109153 -0.0775056 -0.291662 -0.0794078 -0.0795382 0.00416989 -0.0948821 -0.0351416 0.00818283 0.181098 0.0114529 0.0147538 0.120502 0.00143839 -0.0150532 -0.0026567 -0.00181809 0.165763 -0.0108092 -0.0193213 0.00953692 0.00798121 0.0524585 0.0121641 -0.018577 0.0121987 0.00115939 -0.0383527 0.00295019 0.000235658 0.00117873 -0.097211 0.048198 -0.819558 -0.0252198 -0.0519726 0.0342199 0.0375195 -0.0657915 -0.0409172 0.0881533 -0.0985798 -0.0193576 0.00641777 0.0282115 0.00950438 0.0103696 -0.0161967 0.0095246 0.0670468 0.0134811 0.000782027 0.00373864 0.0306174 0.0349182 0.156981 -0.0159608 0.00825851 -0.00376008 0.00309404 0.00768215 -0.0329723 0.00271398 -0.0455445 -0.0125087 0.00878743 -0.00435136 0.0316241 -0.0189453 -0.00922673 0.00391068 0.00256412 -0.0242032 -0.00898248 -0.00417208 -0.290265 0.0321385 0.00757542 0.186712 -0.702725 0.0415748 0.182748 0.254956 0.01448 0.0431725 0.068135 -0.00033936 0.0093356 -0.0316332 0.0199734 -0.0287946 0.00434355 0.00141242 0.0963983 0.0357652 -0.00206608 -0.00537683 0.0337607 0.000599367 -0.0038551 -0.0080346 0.0264333 -0.00096548 -0.00311288 0.00292881 -0.00406772
0.000421982 0.00123227 -0.244892 -0.0251917 0.0115737 0.157727 -0.0188148 -0.0109719 -0.00417141 0.0714478 0.00997587 0.00811414 -0.1302 -0.00118102 0.00794916 0.00233887 -0.0263945 0.00702854 -0.105395 -0.00831218 -0.00460524 -0.0453673 0.0120975 -0.0106033 -0.00372845 0.0109344 0.00314302 -0.0849442 -0.00876071 -0.0111502 -0.146562 0.0187298 -0.00410969 0.00928597 0.0148248 0.0111465 0.00311761 -0.0012182 0.0379851 0.00458204 0.000256349 0.138317 0.0267203 0.00818301 0.0459499 0.00098146 0.00178423 -0.0042808 0.00291633 0.061204 0.00301356 -0.00679608 -0.00381792 0.00131944 0.0102503 0.00703977 -0.00961229 -0.00166964 0.0026319 0.0216047 -0.0092863 -0.000984125 -0.0144962 0.00668656 -0.0097937 -0.247269 0.00145951 -0.0309185 -0.00629676 -0.0794471 0.00628294 0.000391486 -0.0034227 0.0113644 -0.0182174 -0.0070121 -0.081302 0.00247125 0.00266899 -0.000271371 -4.57138e-06 0.0222652 0.00100237 0.00352208 -0.000288612 0.00493367 0.00564242 0.0651808 -0.00502942 -0.0040957 -0.00127384 0.00132239 -0.000589095 -0.00986034 -0.0026514 -0.00727841 0.00544112 0.000791533 -0.00231928 -0.0159944 -0.00989608 0.00686934 0.00143978 -0.00100801 0.00920372 0.00610246 0.00279097 -0.0449885 -0.00263664 -0.00882505 -0.00683189 -0.0288678 -0.00387313 0.00781357 0.410975 -0.0131794 0.00229312 0.0615267 -0.00126984 0.00220003 0.00445685 -0.00770069 2.45951e-05 0.00157636 0.00414423 0.0249668 -0.00133661 0.00054872 -0.00227521 -0.0019036 0.00120531 -0.00146545 -0.00567892 0.009408 0.00127038 -0.000371272 -0.000254942 0.00057405
-0.0204165 -0.00958055 -0.436282 0.0678131 -0.0559972 -0.30813 0.0463097 -0.0285044 -0.00165359 -0.569719 0.104262 0.0265856 0.19587 0.0820291 0.0161397 0.34814 0.0634894 0.022039 -0.343839 0.0494339 -0.0380741 -0.018924 0.0177136 -0.00741302 -0.173052 -0.0375841 -0.00140767 -0.108085 0.0466815 0.150123 0.131586 -0.0290272 -0.080183 -0.000763792 -0.480759 -0.0497112 -0.106634 -0.0221417 0.144237 -0.134304 0.001251 0.117623 -0.120428 0.0178274 0.208469 0.00382019 0.00505361 -0.00397141 0.00471462 0.145593 0.00746888 -0.00858226 -0.00545825 -0.000514196 -0.0329673 -0.0291292 -0.00541023 -0.00817084 -5.19128e-05 0.0343563 -0.0317844 -0.02815 -0.0205453 -0.0631936 0.0779111 -0.568287 -0.115817 -0.0691273 -0.0210113 -0.14216 -0.0750618 -0.00324481 -0.0576877 -0.0199052 0.0924213 -0.0122006 0.277134 -0.0527726 -0.00560817 0.0101346 0.0171233 0.144365 0.00525997 -0.032278 -0.00824479 0.00743134 0.0134922 0.143196 0.032522 -0.00600416 -0.000289174 0.000661214 -0.00238957 0.0144205 -0.0160151 0.00856192 0.0180496 0.00371378 -0.000564426 -0.00378048 0.034147 0.0168556 0.0110674 -0.0107157 -0.0126432 -0.013911 0.00197918 -0.0271823 0.0272117 0.0049104 -0.0182286 -0.0274238 0.113353 -0.0109259 -0.209454 0.324386 0.0148932 0.0440625 0.0596029 0.00127473 0.00637038 0.0791634 0.0800797 -0.0167811 0.00637129 0.0769098 -0.0251429 0.00337922 0.00673117 -0.0220718 0.00904705 0.000647641 0.00163479 -0.00803239 0.000557349 -0.00560856 -0.00256329 -0.000427963
-0.0486544 -0.0069769 -0.409977 0.0233389 -0.00700279 -0.12333 -0.000901974 -0.0157815 0.00834554 -0.192146 0.0710787 0.01349 0.583958 0.0832268 0.0284896 0.0127085 0.0497048 -0.0120781 -0.272281 0.020326 -0.0219056 -0.0809121 0.0133621 0.0265357 -0.279169 -0.0337717 -0.0461873 -0.254038 0.0507099 0.0955106 -0.399118 -0.050868 -0.0948066 -0.0966961 -0.468177 -0.0632115 -0.0950996 0.00175789 0.20291 -0.0403363 0.0204001 0.144081 -0.0457574 0.00296504 0.34984 0.016908 -0.0315802 -0.00662493 0.0264895 0.123204 -0.017358 -0.0196431 0.00492073 -0.00337307 0.0875182 -0.0751067 0.00998562 -0.0121511 -0.00726746 -0.0184317 0.0309308 -0.00203481 -0.040355 -0.109729 0.0501231 -0.882973 -0.075494 -0.0312387 -0.00629661 0.359301 -0.0739963 -0.0750912 -0.011853 -0.130883 0.00208942 0.0844719 0.182988 -0.0491014 0.0303028 -0.0235111 0.0257439 0.163546 0.0197612 0.00464588 0.00774398 0.0203983 0.028273 0.243694 -0.0193292 0.00177807 0.0211415 -0.00816291 -0.00727853 -0.0170164 -0.0591341 -0.0130425 0.00803637 0.00633776 0.00207928 0.0857681 0.00364685 0.0159087 0.00916877 -0.0105946 -0.0445936 -0.0173199 -0.0194181 -0.371364 0.0231814 0.0348311 0.0776611 -0.57492 0.0303146 0.0649559 0.0491952 0.097086 0.125538 0.292081 0.0144844 0.0426186 -0.00732584 0.0694786 0.0219543 0.0222139 0.0188539 0.124839 0.012101 -0.000653218 -0.012743 0.00627036 0.0015132 -0.011122 0.00969975 -0.000935013 0.000128166 -0.00029551 -0.00350048 -0.0033454
-0.0175983 0.00750787 -0.0548693 -0.0371849 0.00854256 0.0128311 -0.014684 0.00798879 0.0147671 -0.0247156 -0.0068563 0.0260009 0.279298 0.00701942 0.00620035 -0.161859 0.00674358 -0.0175892 -0.0557607 -0.0170462 -0.00212604 -0.00382458 -0.0362505 0.00627335 -0.14243 0.0170254 0.000174763 -0.118485 -0.014422 -0.0179931 -0.45593 -0.0422037 0.00307249 -0.025754 -0.0917948 -0.00783487 -0.00155668 -0.00304566 0.26168 0.0262159 -0.00162574 0.0166691 0.0215572 -0.0110213 0.161849 0.0211112 -0.0105136 0.0113324 0.00569699 0.0485638 0.00365194 -0.00609558 -0.0020522 -0.00177366 0.0398705 -0.0110034 0.00231983 -0.00230325 -0.00174039 0.0176499 -0.00347552 0.00797177 -0.0139974 -0.00846602 -0.00767926 -0.298071 -0.0215084 0.00252672 -0.029593 0.222244 0.00590123 -0.0117869 -0.0152254 -0.158236 0.0209039 0.00381915 0.0751785 -0.00292774 -0.0130563 0.0089853 0.00383556 0.0271909 -0.00116816 -0.00295756 0.0115562 0.00985785 0.0106351 0.095253 -0.00948683 0.000284331 -0.00627676 -0.0065421 -0.00456745 0.00151764 -0.00587322 0.00890355 -0.00311262 -0.00126799 0.000159241 0.0125227 -0.00055631 0.00606682 0.000107035 -0.00173011 -0.0289203 -0.00560705 0.000936041 -0.100495 -0.00218335 -0.00278346 -0.0189062 -0.13534 -0.00492102 0.00328548 0.173907 -0.00359718 0.0163003 0.404968 -0.00207466 -0.00153034 0.015899 0.0251268 -0.00138091 0.000558004 0.00728321 0.0363371 0.00635303 -0.00366747 -0.0109031 0.00697572 -9.46626e-05 0.00128014 0.00306669 -0.000580414 0.000450631 -1.6161e-05 -7.39754e-05 -0.000327177
0.0226456 0.00183191 -0.194483 0.0286173 -0.0843662 -0.735116 -0.0310075 -0.00662597 -0.0126931 -0.377767 0.115934 0.0453741 0.427608 0.0748265 0.0307807 0.401588 0.0768641 0.00713632 -0.320922 0.0542757 0.0246327 -0.178463 0.00251542 -0.0226027 -0.274009 -0.0351563 0.0163665 -0.1228 0.000606655 0.0665729 -0.120606 0.00155778 -0.0174109 -0.0499735 -0.506613 -0.090499 -0.0539612 -0.0104585 0.271674 -0.0793091 0.0022931 0.33003 -0.11966 -0.00209145 0.271358 -0.0945058 -0.0279697 -0.0117362 0.0139462 0.0855806 -0.0333825 -0.00792411 -0.00570894 0.00404805 -0.0185113 -0.000139035 -0.00694319 0.00449049 -0.00271568 -0.0196767 -0.0108146 -0.00150883 -0.00551804 0.0478833 0.08198 -0.338456 -0.0806579 -0.0842216 -0.0547468 -0.258308 -0.0830621 -0.0111394 -0.0369504 0.120563 0.0310327 -0.0242622 0.197233 0.143611 0.0158241 0.00756602 0.0210995 0.263337 -0.00106871 -0.0223877 -0.00921622 0.012192 0.0147794 0.135927 -0.0241974 -0.0100999 -0.0150695 0.00175068 -0.00300736 -0.00229797 -0.0152325 -0.0094122 -0.000319402 -0.000100185 0.00751979 0.0642001 -0.010039 0.014457 -8.35933e-05 -0.00644802 -0.0308824 0.0211335 -0.013888 -0.0210962 -0.0491536 -0.0294154 0.0119593 -0.0787999 0.0405774 -0.0129904 -0.0761933 0.104064 0.00729943 -0.000204476 0.170735 0.0262028 0.00806998 0.105879 0.148136 0.0112241 0.0146651 0.0752521 0.0252572 0.0016923 0.0141899 -0.0254799 0.00235099 0.00125539 -0.00258123 0.0113098 0.00202539 -0.00363566 -0.00487858 0.00446773
0.0294648 -0.0260979 -0.0394531 -0.00548932 -0.0514964 -1.04558 -0.0657274 0.00512315 -0.0292047 -0.0797431 0.122194 0.0561183 0.694371 0.124444 0.00568149 0.519536 0.0760484 0.0116624 -0.298054 -0.0137273 0.0519538 -0.393947 0.0162247 0.0244877 -0.500688 -0.0488567 -0.0182356 -0.25453 0.00335468 0.0820972 -0.72623 -0.0374275 -0.0437119 -0.0855595 -1.00018 -0.0985762 -0.0663031 0.0181916 0.390842 -0.0678168 0.0207427 0.557108 -0.00412627 0.00204329 0.405656 -0.1471 -0.0420988 -0.0134175 0.00973712 0.258789 -0.0977268 -0.0155926 -0.00367678 0.00253395 0.061389 -0.00206905 -0.0117902 -0.00794143 -0.0133013 -0.00333446 0.0197088 0.013499 -0.0346315 -0.0592452 -0.00337791 -0.780522 -0.000407586 -0.0168353 -0.0981771 0.491047 -0.0988414 -0.0613759 -0.010082 0.0395974 -0.0979152 0.0266072 0.0131026 0.0699761 0.106392 0.0618966 0.0307673 0.305265 -0.0315169 0.0185587 0.015236 0.0163304 0.0186697 0.323911 -0.0596139 0.00576422 -0.00675103 -0.00438214 0.00431254 -0.0414548 -0.0141688 -0.0368762 -0.0227661 0.00808662 0.0236556 0.119625 0.0211824 0.00762053 0.00179399 -0.00757326 -0.053808 0.025842 -0.060413 0.240184 0.0421314 0.016835 -0.0834238 -0.474298 0.00515727 0.00919587 0.188688 0.00144735 0.0383822 0.0885615 0.0737043 0.143528 0.0953489 0.101598 0.0530117 0.0808155 0.056485 0.08684 0.0502887 0.0142362 -0.0175496 0.0259574 -0.00775652 -0.00473542 -0.00570852 -0.0097004 -0.00173786 -0.00176566 -0.00259503 -0.00259516
0.0281326 -0.0392492 -0.0489658 -0.0524077 0.00625095 -0.638611 -0.0598821 0.0387901 0.00679663 0.360739 0.106194 0.0222039 0.141568 0.0702438 -0.0275447 0.509959 0.0114394 -0.0120624 -0.0157718 -0.084396 0.035638 -0.424238 0.00182344 -0.0402359 -0.55142 -0.00646498 -0.0136153 -0.234191 -0.0280608 -0.0122333 -1.15915 -0.163457 0.0228264 -0.0888875 -1.13961 -0.0717208 -0.0289912 0.0115547 0.42476 -0.0440617 0.0119469 0.663226 0.18093 -0.0157166 0.268471 -0.0650356 0.0106194 0.0170671 0.0111465 0.525203 -0.104357 0.0206912 -0.00877214 0.0121747 0.15011 0.0100151 -0.0139055 -0.0194858 -0.0103377 0.035764 0.0309942 0.00407031 -0.0272061 -0.0529836 -0.0768478 -1.08076 0.0601507 -0.0334954 0.0213391 1.02908 -0.0997375 -0.049678 -0.0186673 -0.10429 -0.0784126 0.0092926 -0.0919122 0.0719235 0.0442152 0.13692 0.0125246 0.0734774 -0.0732172 -0.0143571 0.0359424 0.0116236 0.0179966 0.271003 -0.0307987 -0.0486345 -0.0238452 0.00831969 0.0142571 0.00842683 0.00290445 0.00612136 -0.0485508 0.00292744 0.0131925 0.0701207 0.0108625 0.00285298 0.00149568 0.0108873 -0.0778747 -0.0449098 0.00246675 0.0834655 0.0934441 0.037624 -0.0630186 -0.618975 -0.0224332 -0.038637 0.330976 -0.0345193 -0.0128655 0.246854 0.0303932 0.0677159 0.278642 0.29985 0.00414669 0.0373829 0.0852912 0.0444145 0.0134422 0.0112709 -0.0373819 0.0509831 -0.0141614 -0.00744258 -0.0159279 -0.000440038 0.0060566 0.00435408 -0.00589794 -0.000657134
0.0033223 -0.0225589 -0.270443 -0.0304713 0.0130392 -0.0637713 -0.0230266 0.0312138 0.060901 0.318669 0.0318336 -0.0372452 -0.316015 0.0552319 -0.0285465 0.279236 -0.0208062 -0.0302678 0.152097 -0.029943 -0.028272 -0.0526344 -0.00353022 -0.0273661 -0.260355 0.0321665 -0.0262317 0.0113928 -0.02432 -0.0277211 -0.406961 -0.0418136 -0.00854095 0.00195279 -0.474274 -0.0255004 -0.00402235 -0.00238594 0.0480569 0.0220516 -0.0158383 0.343197 0.0310562 -0.00826084 -0.0310734 0.0217517 0.00272892 0.0192927 0.0210996 0.32977 -0.00568029 0.000999543 0.00968952 0.00879976 0.0965141 -0.0091711 -0.0102988 -0.0055122 -0.00473772 -0.0175884 -0.00906511 -0.00955285 0.00434657 -9.44172e-07 0.00696746 -0.471784 -0.0570441 -0.0221875 -0.0154493 0.344481 -0.0176885 0.000494263 -0.0122781 0.030276 0.0385098 -0.0137929 0.122664 0.0293888 -0.000568022 0.000378056 0.000686442 -0.00982529 0.0488955 0.00304793 -0.0125042 0.00266824 0.00874036 -0.00482166 -0.00479211 0.00718031 0.000678331 -0.000636311 0.00461545 0.0649151 -0.00802813 -0.00197553 -0.0106206 -0.00612812 -0.00717261 -0.0068466 0.00799723 0.00034445 0.00559652 0.00674459 -0.0205688 0.00666404 0.00809526 -0.0877737 -0.0236038 -0.0187391 -0.0030506 0.0546418 0.000326114 -0.000273025 -0.0760408 0.0132243 0.00319949 0.0513138 0.0233947 0.00575721 0.0393802 0.519098 0.00152462 -0.00769197 0.00150491 0.0133444 -0.00311981 -0.00609804 0.00559674 -0.0156657 -0.00428127 -0.00809869 -0.0180291 0.0262176 0.00389724 0.0036516 0.000758991 -0.00151097
0.0686526 0.000607695 -0.107276 -0.061987 -0.0545451 -1.06168 -0.0665253 0.017711 -0.00974814 -0.0791485 0.102646 0.0308751 0.49041 0.0700874 0.0597591 0.511048 0.0321049 0.0143357 -0.287309 0.0348279 0.00537481 -0.200374 0.00501322 -0.00542634 -0.323006 0.000217415 0.00721323 -0.130203 0.0522218 0.00394007 -0.275627 0.0711939 0.0099766 -0.114451 -0.640282 0.0172293 -0.0132867 -0.0124898 0.337087 -0.00625181 -0.00788306 0.442269 -0.0838783 -0.0231228 0.236036 -0.0721114 -0.0181246 -0.0121302 0.00786103 0.152557 -0.0287077 0.00010041 -0.0144086 0.00766159 -0.0340211 -0.0790542 0.0144139 -0.0090382 -0.00296368 0.0138919 -0.00116742 -0.00785335 0.00675077 -0.0388936 -0.0146975 -0.0207224 -0.013677 -0.0652 -0.0609869 -0.296259 -0.046112 -0.0406363 0.0286651 0.238404 -0.0444145 0.000802766 0.129756 -0.0293057 -0.0218389 0.0149518 0.0239172 0.43062 0.023133 -0.0197726 -0.00587117 -0.000183427 0.0126264 0.0837643 0.059521 -0.00797941 -0.0199216 0.00343984 0.00090464 0.026109 -0.0307007 0.00531948 -0.00370407 -0.00144934 0.00864645 0.0408964 -0.0131742 0.00851838 0.00618788 -0.00860008 -0.00312278 0.0240458 0.0560731 -0.050984 0.00525128 -0.0205713 -0.0332741 -0.0516362 -0.0391411 -0.0161164 -0.0330641 0.0586565 0.0121649 0.00395359 0.0907998 0.0104282 0.0235193 0.0802708 0.256728 0.0167305 0.0208653 0.0766382 0.0627029 0.00221922 -0.016358 0.0449995 0.00700973 -0.000661804 0.00627387 -0.0268967 -0.000653504 -0.00257894 -0.00520926 0.00358858
0.0915226 -0.0202838 -0.165022 -0.0658849 -0.0371519 -1.99234 -0.072817 0.0403202 -0.0030719 0.501564 0.117575 0.073207 0.961146 0.102532 0.0388175 0.601119 0.0629228 -0.0126221 -0.192479 0.00809954 0.03634 -0.433344 -0.0224294 0.0410828 -0.596947 -0.0440853 -0.000381942 -0.336506 0.0141824 0.0420227 -1.04018 -0.0369479 -0.0601778 -0.176812 -1.16027 -0.090052 0.00854523 0.00396524 0.564864 -0.00392844 0.0336055 0.655876 -0.054916 -0.00778594 0.479836 -0.0535955 -0.0582349 -0.0286918 0.025463 0.309254 -0.084265 -0.013627 -0.0163593 -0.00440649 0.143063 -0.0711675 0.012663 -0.01932 -0.0173362 0.00286137 0.0402041 0.011224 -0.006301 -0.0460969 -0.00618152 -0.374832 0.0575471 0.0229994 -0.102598 0.17311 0.00725842 -0.0470631 -0.0646608 0.36059 -0.0446951 -0.041526 0.20128 -0.0516306 0.0377467 0.0144614 0.0501551 0.687674 -0.0819031 0.110315 0.0217051 0.00410207 0.0160745 0.26625 -0.124621 0.0386179 -0.00424593 -0.0223066 -0.0063259 -0.0190466 -0.0700809 0.0215855 -0.0116637 0.00795548 0.0181157 0.173835 0.00306125 -0.0111362 0.0127002 -0.00260829 -0.0815151 0.0197766 -0.0525281 -0.0110705 -0.00750854 0.00719531 -0.000467488 -0.222046 -0.0260151 -0.0123369 -0.00597034 -0.0293615 0.0183086 0.063902 0.0355871 0.088957 0.0601423 0.103945 0.0738551 0.184175 0.112895 0.0712956 0.124401 0.0231035 -0.03991 0.080806 0.0105419 -0.00622734 0.00667155 -0.0559967 -0.00319393 -0.000472082 -0.00310334 -0.00103929
0.0463507 -0.0327033 -0.524998 -0.0544218 0.0200138 -2.0505 -0.011192 0.0848196 0.0445607 1.47229 0.117524 0.0596187 0.804415 0.00569098 -0.012163 0.243972 0.0504867 -0.00980097 0.142539 -0.0661631 0.0243588 -0.520364 -0.0736743 0.0359949 -0.668063 -0.0792815 0.0218791 -0.555056 0.040206 0.0390095 -1.76211 -0.183517 -0.0866573 -0.226662 -0.720345 -0.116046 0.0229861 -0.0172998 0.548449 -0.00628298 0.0425492 0.587865 0.120439 0.00184141 0.672622 0.0210576 -0.0474315 -0.00465142 0.0134747 0.576917 -0.0747802 -0.0270283 -0.0308233 0.00729811 0.253932 -0.0461689 0.0153875 -0.016918 -0.00697793 0.0882557 0.0488038 -0.00649818 0.0673251 -0.140887 0.0097516 -0.675777 0.0609952 -0.00741663 -0.0378154 0.583923 -0.0896098 0.00633005 -0.0339316 0.194252 -0.0730866 -0.022082 0.247497 0.00924888 0.00447088 0.0762512 0.0385911 0.56288 -0.0863027 0.044292 0.0825414 0.0387154 0.026126 0.316461 -0.0966043 -0.00260961 -0.0137204 -0.0232857 -0.0130239 -0.0507687 -0.0273748 -0.000513232 -0.0139833 0.00140555 0.00177257 0.154914 0.027618 -0.0214132 0.0169413 0.0192791 -0.178339 -0.0272238 -0.0215454 -0.341406 0.0680897 0.00121436 0.00224216 -0.0360539 -0.0057798 -0.00854532 0.0459533 -0.021776 -0.0125056 0.170926 0.00515258 0.0499288 0.115263 0.082622 0.00601333 0.114944 0.197351 0.223424 0.0397415 0.0689425 -0.0768932 0.0296802 0.040222 0.00866589 0.00377367 -0.0607178 -0.00611203 -0.00452386 0.00370856 -0.00865202
0.00602777 -0.0344117 -0.680913 -0.0220484 0.0531822 -0.857112 0.0366035 0.0999302 0.0428824 1.35379 0.0328362 0.00325375 0.00780137 -0.00863294 -0.046949 -0.0488955 -0.0123039 -0.00406305 0.268499 -0.0524244 -0.0439553 -0.186447 -0.0344658 -0.00518295 -0.195255 -0.0815062 0.0502645 -0.465111 0.00993314 -0.00412877 -1.10395 -0.103536 -0.0828579 -0.131304 0.266477 -0.00636986 0.00140359 -0.00512221 0.126281 0.0224153 0.0034516 0.299116 0.0269724 0.00622135 0.487198 0.056352 0.0125939 0.0118844 0.0219771 0.317025 0.00652446 -0.02993 -0.0121638 0.00012219 0.192857 0.00155543 -0.0167488 -0.0156469 -0.00454705 0.0657155 0.00770085 -0.0169146 0.105264 -0.0443983 0.0437761 -0.384922 -0.151161 -0.096545 -0.0302278 0.22048 -0.0529995 -0.0027401 0.0172365 0.0452547 0.0233137 0.0215669 0.170169 0.0255018 0.00588661 0.00522954 0.0174854 0.155147 0.0848165 0.00172133 0.0174104 0.0300808 0.0507578 0.154588 0.0231038 -0.0331037 -0.0244496 -0.0203249 -0.00770751 -0.0471018 0.0132244 -0.0237126 -0.000621345 -0.000788894 -0.00230305 -0.0425534 -0.0131485 0.0253713 0.0154996 0.00437098 -0.0724331 0.0117452 0.0288316 -0.396889 -0.0139675 -0.00218108 0.034081 -0.111454 0.0142923 0.0121587 0.243677 0.0356727 0.0120062 0.0842428 0.0203826 -0.00749105 -0.00705581 0.0352174 0.0451422 -0.0160118 0.048839 0.454844 -0.0123661 -0.0175132 0.0112764 -0.00225447 -0.00885444 -0.00707378 -0.00220735 0.0175776 0.00618693 0.00526383 -0.00492913 -0.00322415
0.114598 -0.0133089 -0.570385 -0.0429272 -0.00459732 -1.84163 -0.0618414 0.0334628 -0.0234753 0.545195 0.0742005 0.0467595 0.482723 0.0525632 0.0441115 0.780596 0.0330412 -0.0045876 -0.183056 -0.0136931 0.0440667 -0.326063 0.00253314 0.00231857 -0.457178 0.0341608 -0.00554645 -0.28359 0.0715615 -0.0684016 -0.555229 0.0810458 0.00486921 -0.167911 -1.10352 0.0114259 0.0273976 0.00928676 0.490997 0.0184482 0.00350644 0.712207 -0.0403176 -0.00937678 0.305509 -0.0946075 -0.0323442 -0.0198502 -0.000873227 0.22298 -0.056275 -0.00920425 -0.00826662 -0.00540707 0.0575685 0.0101716 -0.0235514 -0.0137221 -0.011477 0.0808083 -0.0108103 0.00174112 0.0810979 0.0134786 -0.0188256 -0.00341946 0.0107642 -0.0234846 -0.119286 -0.262646 0.0170823 -0.0180742 0.0249702 0.380869 -0.0421851 -0.0292041 0.146026 -0.00292842 -0.00853662 0.0169741 0.0388169 0.559183 -0.0579356 0.00749262 0.00936262 0.0114973 0.0122978 0.146478 -0.0120292 0.0418276 -0.0085753 -0.00493678 0.00312791 0.0336194 0.00691672 0.0210918 -0.0282527 -0.000329942 0.00850889 0.0433103 -0.0334234 -0.0227899 -0.00335206 -0.00186932 0.00233753 0.0253454 -0.00483985 0.150779 -0.00291911 -0.0210661 0.00307069 -0.216757 -0.0284932 0.021514 0.0609496 -0.0675301 0.00443573 0.00636996 0.0376339 0.0225753 0.0362549 0.0721475 0.0760022 0.0540639 0.0228108 0.0447691 0.199288 0.00883229 -0.0151506 0.171777 0.00640771 -0.00225302 -0.00265781 -0.00641562 0.0013592 0.00540576 -0.00421395 0.00324772
0.131052 -0.0523333 -2.34429 0.0641087 0.055147 -3.1612 -0.0135907 0.0603902 0.0336018 1.45693 0.172309 0.0188021 0.565076 -0.0438868 0.0290163 0.866957 -0.0451266 0.00152511 0.0786995 -0.0485654 0.0426099 -0.554466 -0.0269101 0.019323 -1.01242 0.0516053 -0.0754407 -0.57807 0.155746 -0.00872567 -1.5434 -0.0437908 -0.0975355 -0.210069 -1.30731 -0.0801772 -0.00278095 -0.0131871 0.736863 0.039447 0.0298792 1.14112 0.187373 0.033587 0.785325 -0.055935 -0.0292007 -0.0172559 -0.00365555 0.812656 -0.05647 -0.0134176 -0.043782 0.000485472 0.155536 -0.0196277 -0.0446313 -0.0416625 -0.00170941 0.356227 -0.0564439 -0.00561478 0.13054 -0.0614 0.00520895 -0.937675 0.0165 -0.111529 -0.0612238 -0.0135594 -0.0850877 0.0176749 -0.0168526 0.449681 -0.146214 -0.0127279 0.437599 0.0368669 0.0465405 0.0713833 0.0497488 0.771226 -0.101148 -0.0155184 0.0332296 0.035435 0.0213534 0.398855 -0.0488673 0.0173124 0.0189869 0.0290251 0.0045682 -0.0759347 -0.000977136 -0.0255369 -0.00908515 -0.00792446 -0.00797069 0.090741 0.0303529 -0.0347212 0.0258378 0.0119685 -0.087444 -0.00681879 -0.000848323 0.0320226 0.108628 -0.0224337 0.000890852 0.106767 -0.00290685 -0.011654 0.24976 -0.0250644 -0.0238773 -0.0986081 0.0255317 0.0441131 0.0865969 0.142702 0.0341188 0.0447302 0.115191 0.0355708 0.0829413 0.142574 0.0467899 0.0493482 0.0911961 0.0122944 -0.0332016 0.0211231 -0.00365625 -0.0152997 0.00914899 -0.00658428
0.0687776 -0.0678837 -3.52857 0.16914 0.106485 -1.8684 0.0181545 0.136339 0.0551967 1.3368 0.10334 -0.0521264 -0.0120649 -0.0125773 -0.0279985 0.357243 -0.168984 -0.0331609 0.383937 -0.0481418 -0.00625058 -0.17514 -0.0400094 -0.0660011 -0.805779 0.0474012 -0.135102 -0.532793 0.108719 0.0449366 -1.51525 -0.231756 -0.252506 -0.0959921 -0.00613448 -0.071094 -0.076875 0.0375536 0.367064 0.0878613 0.023472 0.71892 0.145395 0.0431889 0.774215 0.0145879 0.0107315 0.0404924 0.0497112 0.988704 0.0328176 -0.0133015 -0.027608 -0.0186862 0.233599 -0.00966093 -0.050213 -0.0627262 0.00156634 0.339402 -0.0978731 0.0395172 0.163261 0.0680133 0.0432865 -1.37904 -0.142492 -0.214531 -0.0419792 0.444244 0.0147569 -0.0735503 -0.0448097 0.087031 0.112777 -0.00401006 0.787552 0.151181 0.0243096 0.0183721 0.0356707 0.40968 0.082842 -0.0115803 -0.0101073 0.00833889 0.0492429 0.266411 0.0324933 0.00739246 -0.00623169 0.00271747 0.012193 -0.126533 -0.0167181 -0.0361575 -0.035859 0.00519144 -0.0192852 -0.0149917 -0.022418 0.0812714 0.0272914 -0.0106971 -0.0891124 0.0399043 0.0102434 -0.16415 -0.00223648 -0.00682394 0.0389517 0.569805 0.0235996 -0.0123688 -0.0311548 0.0397866 -0.0124 0.14757 0.0448217 0.00254306 -0.00426957 0.138711 -0.00969435 -0.0126006 0.00736954 0.16098 0.00772223 0.0301557 0.316383 -0.0477696 -0.0115356 0.0139847 0.000852345 0.0411319 0.014448 0.00267765 -0.00813877 -0.00899661
0.106624 -0.0222632 -1.31904 0.018751 0.0322735 -1.94562 -0.00206612 0.0484926 -0.0139176 1.00468 0.0343232 0.0156136 0.366951 0.00548287 0.0195801 0.69675 -0.0112843 -0.0152985 -0.119144 -0.00610244 0.00239857 -0.118256 0.0220238 -0.00952499 -0.399931 0.0504056 -0.0157097 -0.31843 0.118147 -0.0792363 -0.498003 0.0953863 0.0284958 -0.20201 -1.13372 0.0314665 0.0104037 0.0221804 0.533139 0.0213849 0.00924452 0.659169 -0.035889 0.0161794 0.318861 -0.0140518 0.00126052 -0.00212089 0.000610248 0.146583 -0.0132938 -0.0135171 0.00520945 -0.0134144 0.0870116 0.0278285 -0.0203804 -0.0394953 -0.017634 0.0808603 -0.0191523 -0.012581 0.13668 0.00916156 -0.0233305 -0.0280616 -0.0034949 -0.00967648 -0.104279 -0.344415 0.0431825 -0.00946339 0.0247381 0.332388 0.0283722 -0.00313552 0.276185 -0.049246 -0.0325563 0.00359983 0.0376469 0.461662 -0.0515446 -0.0198095 0.00414835 0.00996188 0.0176822 0.104367 -0.0375242 -0.0318084 -0.00197981 -0.00396723 0.00906709 0.0583414 0.00474882 0.0653403 -0.0188309 0.00615208 0.00186077 0.0115283 -0.0240298 -0.0249618 -0.00543103 -0.00242964 0.0377092 0.0263921 -0.0101835 0.24931 -0.00294406 -0.0239627 0.00618891 -0.140051 -0.0221226 0.0305122 0.051508 -0.0222669 0.00435356 0.0556697 -0.0113735 -0.00315341 0.0245972 0.054414 0.00217732 0.0212743 0.000764573 0.0441822 0.125722 -0.00186945 -0.0302961 0.283723 0.0110919 -0.00580868 0.00453096 0.0614374 0.00500386 0.0101647 -0.00776028 0.00522273
0.14234 -0.0197121 -4.00613 0.143806 0.0863261 -4.05053 0.110248 0.0844088 0.0201743 1.79993 0.0767154 0.0274907 1.02491 -0.131882 0.0411554 0.693032 -0.0475275 -0.0237744 -0.0156344 -0.0358337 -0.00976684 -0.0806354 0.0145433 0.0332128 -1.06461 0.0979626 -0.0457277 -0.552732 0.279716 -0.027984 -1.68307 0.0836224 -0.0650751 -0.270095 -1.27991 -0.0817656 0.020227 -0.0460165 1.22385 0.0323692 0.0729311 1.0175 0.127209 0.0532169 1.09396 0.0458769 -0.00551231 0.00253599 -0.0175995 0.568141 -0.0309956 -0.0462923 -0.0406824 0.00288399 0.11274 0.0128689 -0.0559066 -0.023979 -0.0180299 0.228669 -0.164911 -0.051375 0.157293 -0.0461541 0.0103156 -0.640495 0.025891 -0.0932665 -0.174683 -0.553623 -0.112725 0.0502101 0.00206106 0.369583 -0.0503259 0.0166717 0.764174 -0.0187536 -0.00244079 0.0109047 0.0463778 0.922571 -0.080437 -0.0251176 0.00230247 0.0445879 0.050596 0.310351 -0.0946165 -0.0166045 -0.0299212 -0.0029944 -0.0124183 -0.018103 -0.00311542 -0.00156209 0.0636351 0.00268867 -0.00106591 0.0641111 0.0351574 0.00365906 0.0212582 0.0127434 -0.0753388 0.012081 0.0138045 0.206084 0.0696414 -0.0473281 0.0147853 0.212395 0.0153677 0.0112496 0.312029 0.0203626 -0.0128128 0.139621 -0.00219306 -0.0129009 -0.0287723 0.0473811 0.0316091 0.0112281 0.0576701 0.106495 0.0593218 0.0933132 -0.0603459 0.0671045 0.181276 0.0485361 -0.00373626 0.147836 0.00253734 -0.0213237 0.0132123 -0.00688409
0.222956 -0.0150821 -8.90094 0.390549 0.170598 -5.21936 0.147395 0.238596 -0.073532 2.32059 0.0979363 0.0922915 1.39931 -0.140171 0.0130768 0.965021 -0.232203 -0.0197812 0.0131814 -0.115089 0.0242548 -0.120141 0.0378952 -0.110445 -1.61571 0.0286754 -0.0832979 -0.912693 0.442811 0.100567 -3.78432 -0.214457 -0.334335 -0.194093 0.133546 -0.125634 -0.105083 -0.0407827 1.51289 -0.0289395 0.108396 1.39522 0.31161 0.0719086 1.88544 0.156403 0.0192201 0.0634329 0.0173224 1.28871 -0.0740949 -0.0911844 -0.0412935 0.0480982 0.300415 0.0599451 -0.122696 -0.00644664 -0.021912 0.256381 -0.292477 0.0656953 0.0783893 0.060151 0.0295641 -2.37055 0.0782988 -0.268286 -0.236033 0.603764 -0.0430779 -0.095534 -0.00546846 0.0210413 -0.016456 0.0311791 1.30538 0.143657 0.00402116 0.0651577 0.0244386 1.15835 -0.000575114 -0.0317165 0.0355697 0.0802417 0.11413 0.552467 -0.130331 -0.00825827 -0.1143 -0.0238433 -0.0187621 -0.231162 0.0320689 -0.0188729 -0.0535199 0.0196425 0.0223884 0.13584 -0.0273354 0.103341 0.079894 0.0128361 -0.373961 -0.0156795 0.0259077 0.290402 0.145405 0.0199026 0.0595749 1.10124 0.0268219 -0.0188203 0.242585 0.0120078 -0.0469444 0.417493 0.0306201 -0.00326741 -0.0071354 -0.14765 0.0453083 -0.00945634 0.0786404 0.287322 0.0375844 0.0687543 0.0536722 -0.0570718 0.106766 0.162981 0.084327 0.137071 0.0551823 0.0180509 0.00553663 -0.0232476
0.310846 -0.098967 -8.22137 0.232031 0.188249 -2.58888 -0.00750941 0.192153 -0.00587819 1.72314 0.1294 -0.0410096 0.686988 0.112539 0.044242 1.45401 -0.216602 0.0128575 0.164752 -0.152036 -0.0533366 -0.41437 0.106806 -0.124237 -1.05063 0.00629281 -0.23074 -0.74423 0.440743 0.0857364 -3.77438 -0.202125 -0.339772 -0.124491 1.30657 -0.0393088 -0.266545 -0.00265669 0.55893 -0.0416688 0.00501227 1.14853 0.338443 -0.0339937 1.0537 -0.0305245 -0.0377933 0.0443305 0.132854 1.40336 -0.13212 -0.0447956 -0.005315 0.0275557 0.741939 -0.0750508 -0.0564985 -0.0687857 -0.00571147 -0.0353343 -0.151742 0.114783 0.307948 0.0909104 0.0389834 -3.03565 -0.0469552 -0.209734 0.0603036 2.67775 0.0111454 -0.253595 -0.0212505 -0.597176 0.0967009 0.0586273 1.22931 0.24477 -0.0138463 0.0868773 0.0829787 0.568319 0.198619 -0.031129 0.0487225 0.0584055 0.0425792 0.23819 0.00159759 0.00540808 -0.00609328 -0.0533067 -0.0477782 -0.019636 -0.0751887 0.00101283 -0.0242157 -0.0295954 0.0206957 0.264647 -0.0486774 0.154964 0.0404779 -0.004057 -0.450614 0.0941529 0.00991224 0.633356 0.0737681 -0.00510578 0.0191506 1.09343 -0.0819414 -0.0161987 -0.455548 0.039231 0.0153486 0.490826 0.0462241 -0.00579765 0.0293672 0.0558525 0.0190095 -0.00151073 0.0337821 0.156878 0.0316966 -0.0213713 -0.0118475 0.0750635 0.00552528 0.0579632 0.358671 0.0477878 0.0149538 0.00882284 -0.00672067 -0.0166203
0.0968622 -0.0500435 -3.35305 0.242258 0.0418918 -2.87088 0.117216 0.0593772 0.0181835 1.56468 0.00175685 -0.032628 0.5172 -0.0936582 -0.0515044 0.705998 -0.0180591 -0.0249148 -0.112822 0.0126226 -0.0271785 0.226871 0.1231 -0.0857585 -0.533259 0.0410121 0.0236171 -0.335663 0.216477 0.00461222 -0.731475 0.0469682 0.107195 -0.231041 -1.54977 -0.038712 -0.0279859 0.0361529 0.893765 0.0721243 0.0569797 0.809859 -0.0183132 0.0304739 0.643639 -0.05747 0.0395537 0.0386091 0.0054955 -0.0477528 -0.02533 -0.0148961 0.00116833 -0.000984347 0.200604 0.0646701 -0.0718814 -0.0682569 -0.0280814 0.0572968 -0.0657753 -0.0652507 0.166354 0.0722191 -0.0826288 -0.515836 -0.00145835 0.019654 -0.167167 -0.377039 -0.0152515 -0.0481598 0.00505794 0.178078 0.0588075 0.0383538 0.579589 0.0702882 0.00651385 0.0116747 0.0225091 0.200082 -0.00854068 -0.0181871 0.00724946 0.0288216 0.0323341 0.209179 -0.0321196 -0.0486373 -0.0242637 -0.0124382 0.0102323 0.0885345 0.00846175 -0.0199315 -0.0319666 0.00475304 -0.00420934 0.0270196 0.0461177 0.0467159 0.00642596 -0.0058464 0.0691099 0.0194773 -0.0286031 0.711156 0.0138458 -0.00515655 -0.0248192 -0.0388422 0.00602241 0.0195828 0.256861 -0.0203432 -0.00785741 0.0566446 0.0180569 -0.00124103 0.00296879 0.179555 -0.0409548 -0.0277311 -0.0230221 0.0284057 -0.00639006 -0.00939281 -0.0228983 0.0621071 0.0319663 0.00682157 -0.0116248 0.421895 0.0215325 -0.00020078 -0.00643905 0.0128798
0.219836 0.0834002 -8.14346 0.38012 0.0436407 -4.52763 0.0908196 0.166394 -0.130938 1.48722 0.0839736 0.112297 1.14548 -0.173881 -0.0157285 1.57099 -0.112268 -0.000308583 -0.515558 -0.0355671 -0.0161828 0.451412 0.110352 -0.191796 -1.31388 -0.00690484 0.0517928 -0.200272 0.369746 0.0882588 -2.74785 0.0571721 -0.0719778 -0.147153 -0.878623 0.00644822 -0.0653349 0.0081415 1.27409 -0.0559292 0.0614541 1.69546 0.118629 0.0301107 1.14186 0.0719767 0.0411577 0.0557081 0.0263572 0.399582 0.0254366 -0.0595918 0.0160863 0.0245031 0.324311 0.0336553 -0.125392 -0.0617216 -0.00882034 0.018073 -0.0905342 0.0216178 -0.284388 0.0645203 -0.0479789 -2.17397 0.0888492 -0.0223627 -0.204568 0.17615 0.109488 -0.0893596 0.00721322 0.223025 -0.120169 0.0156365 0.687464 -0.0156291 -0.0115811 0.0574705 0.015822 0.485074 0.0122469 0.0323932 0.0632705 0.0328627 0.0399773 0.615054 -0.0697337 -0.029442 0.00294945 -0.0136339 -0.0305716 0.0447187 -0.0740351 -0.05111 -0.0447582 -0.0158881 -0.0236993 0.288322 -0.121562 0.103467 0.101862 0.0296541 -0.266835 -0.0440877 -0.00263218 0.943991 0.113046 0.0925702 -0.0613842 1.13658 0.0704045 -0.0259538 0.18944 -0.0918359 -0.0195202 0.102176 -0.0132826 0.00401617 0.0410887 0.343727 -0.0516018 0.0075971 0.00437525 0.114171 0.0626526 -0.0116142 -0.0484601 0.084916 -0.00707751 0.0387101 -0.00937408 0.2437 0.15329 0.119616 0.00827867 -0.0225213
0.451424 0.223498 -14.4611 0.530957 0.0748323 -6.10497 0.0812794 0.273979 -0.283502 3.03649 0.206918 0.322852 1.85749 -0.1885 0.0266776 2.64031 -0.157185 0.00381915 -0.721589 -0.166249 0.00516041 0.373421 0.0136298 -0.27743 -2.03876 -0.205264 0.0818599 -0.468418 0.582925 0.16136 -6.53161 0.082464 -0.27999 -0.117479 1.35938 -0.0576639 -0.230573 -0.0558178 1.13025 -0.233322 0.0100989 2.83574 0.244248 0.0184353 1.85029 0.1767 -0.00249053 0.051136 0.0855708 0.856477 0.0835737 -0.115077 0.03744 -0.000275694 0.749354 0.11422 -0.164819 -0.118673 0.0394938 0.0500039 0.0358912 0.118267 -0.434072 -0.00193842 0.145777 -4.70137 0.152814 -0.109845 -0.0639278 2.28598 0.186265 -0.12361 -0.00297515 -0.114458 -0.301218 -0.0124083 0.861509 0.0219836 -0.0284791 0.0890603 0.0301647 0.828971 0.0622191 0.060909 0.186298 0.037031 0.0432781 1.11599 -0.054221 -0.0712485 0.103682 0.00765777 -0.0808419 0.0128281 -0.24361 -0.0757623 0.0341884 -0.0539685 -0.0413261 0.534513 -0.36416 0.120071 0.13036 0.0903686 -0.80997 -0.0873363 0.0382772 1.03554 0.178832 0.220495 -0.115818 2.72761 0.211302 -0.0677255 0.0116152 -0.220943 -0.0119996 0.179849 -0.0736037 0.0189649 0.0846015 0.407372 -0.103134 0.0569063 0.0536752 0.403803 0.180642 -0.0567947 -0.0769796 0.303345 -0.112546 0.0179622 -0.0147949 0.0303505 0.218826 0.346925 0.0264967 -0.0233149
0.895575 0.19746 -23.2002 0.841518 0.257048 -8.0439 0.0459826 0.170181 -0.130443 7.80958 0.475713 0.308172 2.99267 0.0489571 0.12588 4.19227 -0.230197 -0.0348455 -0.234916 -0.241018 -0.0937528 -0.521045 -0.1573 -0.152318 -3.24713 -0.255264 0.0722096 -1.65317 1.34751 0.259573 -13.4945 0.0239444 -0.606996 -0.0635368 5.27194 -0.381797 -0.607043 -0.238412 0.367651 -0.440443 0.0975411 4.19382 0.664214 -0.183277 2.89528 0.177179 -0.124207 0.18289 -0.0126822 2.07419 -0.160488 -0.135662 0.00228897 0.0993014 1.11243 -0.256576 -0.277316 -0.0495259 0.104575 0.57368 -0.445397 0.196658 -0.241964 -0.619146 0.523964 -9.13406 0.0280273 0.134402 0.213134 8.91467 0.153618 -0.272802 -0.248904 -1.88019 -0.460215 -0.15097 1.62149 0.0451585 -0.00273206 0.22266 0.15167 1.13014 0.255996 0.0474332 0.112412 0.127571 0.142073 1.2487 0.158871 0.284698 -0.0611915 -0.0772505 0.00306054 0.121034 -0.0304211 -0.0751415 -0.0585579 -0.0236227 -0.117908 0.51612 0.195292 0.181925 0.19681 0.136905 -1.46492 0.233557 0.172517 1.25518 0.417492 -0.0557637 0.0988332 3.86855 0.0483876 0.052049 -0.396663 -0.0155284 -0.0544638 0.772578 -0.101924 0.0517201 0.0315619 0.645941 -0.0350788 0.0979458 0.150864 0.352577 0.167859 0.116266 -0.220062 -0.0795667 0.126761 0.0342853 -0.0153523 0.0181707 0.0946223 0.117824 0.306984 -0.00877058
0.774411 -0.17557 -12.168 0.626127 0.285311 -5.08629 0.114051 -0.25349 0.379413 8.27507 0.242893 0.0116708 1.95585 0.455669 -0.0850196 1.93404 -0.139051 -0.129559 1.19626 -0.177839 -0.0270481 -1.47522 -0.154869 0.0573647 -1.51824 -0.184248 -0.0513775 -2.03751 0.560095 0.10594 -9.99518 -0.244133 -0.0588267 -0.0553701 4.01037 -0.42111 -0.483028 -0.156957 -0.582535 -0.00467275 -0.0861963 2.19515 0.264169 -0.00655131 1.9948 0.0135849 -0.0749651 0.00392539 0.0563187 0.874385 -0.120505 -0.0683659 -0.0304954 0.0586777 1.00318 -0.114058 -0.0101287 -0.0583681 -0.020284 0.736446 -0.142138 -0.0657472 1.08135 0.126478 0.497977 -5.50813 -0.117066 -0.0104864 0.289228 8.25009 -0.397579 -0.373041 -0.337892 -2.50826 0.0252408 -0.149551 2.01482 0.23803 -0.0536875 0.0780804 0.0823201 0.962265 0.131831 -0.0603364 -0.000169328 0.0466939 0.035707 0.184995 -0.0271986 -0.0483652 -0.0236489 0.0322618 0.0490001 0.202936 -0.0525102 0.0293285 0.0687625 0.0599525 -0.00520803 -0.409948 0.0339331 0.109553 0.0813608 -0.0208102 -1.01934 0.0548963 0.188455 0.0541011 0.0680183 0.0793497 0.25831 1.54197 -0.0400438 -0.0500236 -0.148249 0.125999 -0.019765 0.642397 0.16569 0.0230323 0.0919225 0.124237 0.167794 0.0209649 0.0621943 0.172868 0.0973037 0.0091336 -0.0304004 0.108432 0.042015 -0.0161825 -0.0473555 0.201175 0.0203462 0.00725684 -0.016332 0.394836


==> anc/microboone_cc_inclusive_cov_matrix.txt <==
0.000531257 -4.81933e-05 3.58784e-06 -2.46195e-05 9.2802e-05 3.86312e-07 0.000109494 0.000151081 6.78641e-05 3.51032e-07 5.34458e-06 0.000167197 2.01708e-06 0.000149056 0.000187631 4.59213e-06 -3.93111e-05 0.000176416 7.40517e-06 6.85953e-05 0.000194356 -4.62562e-06 -1.08398e-06 3.91011e-05 2.22232e-05 8.5431e-05 4.14992e-05 -6.71105e-06 -0.000241896 -6.03274e-06 -4.45302e-07 1.66736e-05 4.91577e-05 0.000112449 -2.75516e-06 2.21131e-05 -9.55056e-06 0.0002558 9.21626e-07 -5.49135e-06 8.84878e-05 1.92032e-05 -5.23706e-05 0.000222586 4.53528e-05 0.000135453 5.34051e-05 0.000218478 0.000421478 -1.0628e-05 7.94321e-05 -4.66521e-05 0.000399049 0.000483123 4.79216e-05 0.000100205 -7.70905e-07 0.000515347 0.000356248 6.49626e-05 5.236e-05 0.000348524 2.33372e-05 -1.38108e-05 0.000198092 1.12298e-06 5.67246e-05 0.000115902 3.11831e-06 7.4152e-06 3.05428e-05 -8.00018e-06 1.8717e-05 7.05274e-06 7.70577e-05 -2.09256e-05 9.95983e-06 -1.66508e-06 0.000113969 -2.31366e-05 -5.27314e-06 1.86627e-06 6.85868e-05 0.000145987 0.000118433 0.000326111 6.92714e-05 2.17071e-07 3.11522e-06 0.000108168 0.000201513 0.000259896 0.000147929 3.82009e-05 0.000106064 0.000152198 0.000255698 0.000366141 0.000481561 5.72185e-05 6.44614e-05 0.000171174 0.000505147 0.000616923 7.13926e-05 0.000168313 0.000129238 1.20617e-06 -5.84625e-05 2.60471e-05 5.46504e-06 -1.28172e-05 -7.96721e-05 -7.3217e-05 1.39921e-05 -4.99257e-05 -4.79004e-05 8.18931e-06 6.75416e-05 9.40221e-05 4.50982e-05 4.05833e-05 3.48637e-05 0.00021294 8.63059e-05 3.68893e-05 0.000142966 8.1085e-05 0.000121025 9.83623e-05 2.17726e-05 0.000276492 0.000351338 -4.9762e-05 0.000269551 0.000772213 0.000859011 0.00105571
-4.81933e-05 0.000477335 -1.06681e-05 4.59337e-05 0.000107128 5.02515e-06 6.78828e-05 0.000260407 0.000233552 4.74911e-06 9.66862e-05 0.000158541 1.02275e-05 0.000180447 0.000328762 -1.81449e-06 5.22468e-05 0.000200217 7.73431e-06 8.11477e-05 0.000388439 1.2658e-05 2.81144e-05 0.000220147 3.05738e-05 7.89146e-05 0.00023019 -1.89355e-06 -3.67049e-05 -0.000176584 2.10097e-05 4.31807e-05 0.000150419 0.000146393 1.47122e-06 -2.73093e-05 8.76008e-05 0.000131386 4.5692e-06 4.36278e-05 0.000178336 3.06688e-05 5.19259e-05 0.000303953 8.04617e-05 6.82276e-05 0.000369195 0.000513016 0.00048455 1.41444e-05 2.45205e-06 0.000367969 0.00058857 0.000657631 5.43047e-05 3.21803e-05 0.000224988 0.000460848 0.000661105 3.68918e-05 8.82644e-05 0.000346348 8.8159e-05 0.000103065 -3.8736e-05 -1.98106e-06 6.39512e-05 7.0277e-05 4.45385e-05 3.22335e-06 -2.27898e-05 -2.08246e-05 -5.04977e-05 1.5137e-05 2.01219e-05 1.99056e-05 1.69253e-05 7.51363e-05 7.69767e-05 8.64213e-05 0.00014756 -1.8441e-05 7.74186e-05 0.000135964 0.000254225 0.000434017 0.000255776 -7.58931e-06 -1.57822e-05 1.16615e-05 0.000229243 0.000461551 0.0005732 5.93605e-05 1.59162e-05 5.66636e-05 0.000278894 0.000845074 0.000615615 6.98299e-05 -9.43071e-06 0.000116619 0.000573182 0.000869519 0.00013047 0.000299328 0.000149868 2.12175e-06 7.88895e-05 5.39589e-05 6.01295e-05 -4.42822e-06 -3.22694e-05 3.9606e-05 9.62884e-06 -0.000119882 -2.21117e-05 3.2161e-05 2.07619e-05 2.96308e-05 8.0629e-05 3.14484e-05 4.10976e-06 6.27613e-05 8.02358e-05 1.6433e-05 8.48802e-05 9.46927e-05 3.9823e-05 9.7329e-05 0.000152487 0.000349095 0.000213666 9.24883e-05 0.000380503 0.000801681 0.0013221 0.000523804
3.58784e-06 -1.06681e-05 1.33666e-06 -8.23198e-07 1.75378e-07 -3.00626e-07 -1.89686e-06 -3.52515e-06 -3.27449e-06 -1.75059e-07 1.75628e-07 1.79603e-07 6.10146e-07 -1.67493e-06 -7.1216e-06 7.23991e-07 1.99418e-06 -8.06792e-06 -5.24424e-07 -1.34673e-06 -8.70445e-06 8.4976e-07 2.4159e-06 -4.63459e-06 8.31206e-08 4.02583e-06 5.84959e-07 -2.24114e-07 4.32656e-06 7.25679e-07 -2.5842e-06 -1.77767e-06 3.50097e-06 9.02883e-06 -5.12012e-08 -1.94553e-06 1.57734e-06 5.19435e-06 -1.46139e-08 9.24507e-07 2.96822e-06 -9.55038e-07 1.09476e-07 -2.27948e-06 -1.1312e-07 3.78383e-06 7.13233e-07 -8.27641e-07 1.72743e-07 3.56917e-07 1.43464e-06 1.34872e-06 7.96327e-06 7.39872e-06 1.90532e-07 2.04132e-06 9.69307e-07 9.73193e-06 4.49004e-06 1.49116e-06 1.02318e-06 4.97277e-06 -6.5613e-07 -9.37873e-08 2.74899e-06 1.36644e-06 -2.33358e-06 3.82296e-07 3.27373e-06 -3.89301e-07 -1.77131e-06 -3.43174e-07 1.15948e-06 6.37936e-07 -3.28851e-07 1.46688e-07 2.87191e-07 -3.16246e-07 2.06188e-06 3.27872e-06 -1.21664e-06 -6.71962e-07 1.33861e-06 4.12878e-06 2.76749e-06 4.27886e-06 4.55382e-06 3.91277e-07 1.09805e-06 4.91026e-06 4.0767e-06 3.89934e-06 -1.03042e-06 -3.7222e-06 5.58612e-07 1.40666e-06 1.9835e-06 6.73502e-06 -6.66381e-07 -1.75275e-06 -6.79359e-07 1.16055e-06 2.10667e-06 -6.57437e-06 -2.53599e-06 -7.81217e-06 -4.60537e-06 -9.85959e-07 -4.24328e-06 -3.89321e-06 -2.69041e-06 -4.4768e-07 -2.27696e-06 -2.54624e-06 -1.17772e-07 -3.43385e-07 6.90987e-07 1.45778e-06 -3.25894e-07 2.27447e-06 4.8164e-06 1.91284e-06 -7.91241e-07 2.62913e-06 5.02845e-06 3.11929e-06 -1.75731e-06 -6.45003e-07 -3.57964e-07 -3.8365e-06 -3.5154e-06 4.40783e-08 -4.42782e-06 -3.83361e-06 -4.46667e-06 -8.22616e-06 -8.08866e-06 1.23113e-05
-2.46195e-05 4.59337e-05 -8.23198e-07 0.000290066 2.97492e-05 2.80094e-06 -3.72054e-05 0.000161191 2.81498e-05 -6.65788e-08 1.08906e-05 2.43742e-05 -7.67965e-08 4.21623e-05 0.000254282 3.03373e-06 9.02539e-05 3.93757e-05 3.58567e-06 7.51675e-05 0.000162895 -2.14943e-06 3.99234e-05 7.28957e-05 8.77557e-06 3.60759e-05 6.26252e-05 -3.88915e-06 2.63288e-05 5.07675e-05 2.95603e-06 -0.000138125 -4.09104e-05 0.000118381 -1.88171e-06 -6.25335e-05 4.48553e-05 8.34756e-05 4.98098e-06 -3.54145e-05 7.09469e-05 3.44011e-05 8.95865e-05 0.000126252 2.14949e-05 -1.88236e-05 0.000129852 0.000355155 0.000155696 1.06178e-05 -2.12824e-05 0.000143764 0.000322832 0.000361517 2.75204e-05 -1.64347e-05 0.000148349 0.000418753 0.000375816 4.52835e-05 3.03653e-05 0.000401617 2.0004e-05 7.33834e-05 4.02307e-05 4.98802e-07 -5.14276e-05 5.27907e-05 -5.64189e-06 3.35481e-06 4.26763e-05 7.51188e-05 4.57856e-05 9.69879e-06 4.38676e-05 3.61907e-05 -5.54339e-06 0.000120524 8.08633e-05 0.000126511 -2.06226e-05 -5.70819e-06 -6.05877e-05 4.37089e-05 0.000208551 0.000228024 0.000192193 1.77277e-06 -5.7311e-05 -1.16948e-05 0.000152137 0.000361787 0.000448594 -5.77548e-05 -4.60236e-05 3.91695e-05 2.27773e-05 0.000462482 2.87906e-06 -1.4582e-05 3.11936e-05 0.000107521 0.000339571 0.00028392 0.000131326 0.000119434 7.45986e-05 1.90214e-06 0.000109405 0.000182162 2.5592e-05 -4.5913e-06 0.00013543 4.21973e-05 -1.63164e-05 9.95914e-07 6.12662e-06 2.03929e-06 4.1707e-05 9.08803e-05 0.000154185 8.85786e-06 -6.84907e-05 1.77822e-05 8.21328e-05 -2.09097e-05 -1.82641e-05 0.000158291 0.000298741 -2.72691e-05 7.27648e-05 0.000624794 0.000391856 0.000127801 0.00042567 0.000665785 0.00103475 0.00056649
9.2802e-05 0.000107128 1.75378e-07 2.97492e-05 0.000406673 1.31178e-06 0.00016305 2.07034e-05 0.000193604 6.71852e-06 0.000166456 0.000273585 1.28293e-06 0.000101088 0.000192931 1.64484e-05 0.000101356 0.000292409 1.66402e-05 9.58695e-05 0.000220079 6.26839e-06 9.40793e-05 0.000172874 2.55737e-05 9.58322e-05 6.68166e-05 1.58328e-05 -8.68948e-06 0.000132718 6.89765e-06 -3.84526e-05 -6.13217e-05 0.000233213 -2.39971e-06 6.63979e-05 0.000136666 0.000370724 -4.95074e-07 7.93524e-05 0.000287154 2.16164e-05 8.33192e-05 0.000154172 6.89813e-05 7.93997e-05 0.000349567 0.000552649 0.000592146 1.44763e-05 5.72555e-05 0.000431874 0.000732836 0.000841319 3.96639e-05 6.6642e-05 0.000345219 0.000735697 0.000895501 6.7019e-05 5.00349e-05 0.000290229 0.000113618 5.32474e-05 0.000146875 -1.87091e-06 1.11037e-05 6.46093e-06 0.000166376 4.77766e-06 5.91047e-05 0.00015998 0.000205877 7.20778e-06 3.98755e-05 0.0001137 4.27669e-05 1.24199e-05 8.45397e-05 8.91732e-05 0.000251579 2.66313e-05 5.33059e-06 0.000200664 0.000337187 0.000618865 0.000328183 8.17237e-06 2.2797e-05 0.000276695 0.000441431 0.000647753 0.000574279 6.19002e-05 5.26081e-05 0.0001959 0.000565155 0.00105124 0.000653416 5.95228e-05 3.73335e-05 0.000319274 0.00105286 0.00120167 0.000118491 0.000215108 0.000125048 6.5473e-06 0.000111394 9.54676e-05 9.85257e-05 -1.01136e-05 0.000102749 0.000173482 1.99703e-05 6.32391e-05 0.000126726 1.52541e-05 1.02257e-05 0.000119628 9.98996e-05 3.54555e-05 -1.7093e-05 0.000178795 0.000315974 0.00012395 4.29071e-05 0.000383005 0.000340046 1.23269e-05 0.000400547 0.000898341 0.000743538 9.03755e-06 0.000470474 0.000985029 0.00270631 0.00130359
3.86312e-07 5.02515e-06 -3.00626e-07 2.80094e-06 1.31178e-06 9.92468e-07 2.90509e-06 6.82207e-06 -1.85697e-06 3.42084e-07 4.48195e-06 2.51241e-06 2.33272e-07 6.2718e-06 1.09079e-05 3.29383e-07 2.40778e-06 1.46055e-05 1.03407e-06 4.30263e-06 8.13273e-06 6.91201e-07 1.5207e-06 3.28759e-06 1.45552e-06 3.56996e-06 3.84203e-06 1.62416e-06 -1.1779e-06 5.49548e-06 8.32442e-07 3.40631e-06 1.47069e-06 -1.49345e-05 2.58103e-07 1.31871e-06 1.81358e-06 3.31096e-06 6.93773e-07 1.68383e-06 4.78584e-06 1.56675e-06 2.98197e-06 8.14027e-06 1.94842e-06 -1.55428e-06 7.43727e-06 2.04282e-05 2.40965e-05 -2.46887e-08 1.19516e-06 8.81455e-06 1.92474e-05 2.383e-05 3.02597e-06 2.4681e-07 8.91971e-06 1.07985e-05 3.87304e-05 1.74792e-06 4.69024e-06 4.20112e-06 3.78755e-06 -2.46194e-06 1.84832e-06 -2.30624e-07 -3.1758e-07 5.82862e-06 5.70869e-06 3.92886e-07 -1.72911e-06 2.09402e-06 1.00844e-05 -3.72379e-08 7.01193e-08 7.62248e-06 7.141e-07 9.21047e-07 2.71571e-06 5.73444e-06 1.23564e-05 7.96729e-07 1.64536e-06 5.3352e-07 1.21769e-05 1.15822e-05 3.31708e-06 -9.12903e-07 1.5429e-06 -1.08912e-06 1.09814e-05 1.07128e-05 1.39267e-05 5.57242e-06 1.83392e-06 5.03372e-06 1.55549e-05 1.75554e-05 1.93714e-05 4.46247e-06 2.1892e-06 8.85551e-06 2.00212e-05 3.83173e-05 6.49339e-06 1.21647e-06 -1.18256e-06 1.65333e-07 -3.66625e-07 2.77388e-06 4.36619e-06 -3.17554e-07 -1.05479e-06 6.83679e-06 -1.58788e-07 7.5076e-07 6.95502e-06 4.78644e-07 2.39625e-06 6.50549e-06 6.98696e-06 -1.13189e-06 5.11985e-06 7.0113e-06 1.1173e-05 6.44567e-06 5.59443e-06 7.80822e-06 3.16261e-06 7.91009e-06 7.78135e-06 1.09919e-05 2.44952e-05 6.37524e-06 1.65608e-05 4.28665e-05 6.15227e-05 1.64668e-05
0.000109494 6.78828e-05 -1.89686e-06 -3.72054e-05 0.00016305 2.90509e-06 0.000494794 -0.000109621 0.000130807 -6.7962e-07 4.95812e-05 0.000305203 1.16515e-05 0.000145422 -3.37031e-05 -3.61587e-06 -3.26596e-05 5.03841e-05 1.52141e-05 1.35394e-05 0.000199472 4.12766e-06 2.38657e-06 4.80404e-05 9.28928e-06 6.44303e-05 0.000106036 6.09776e-06 -3.89508e-05 -6.7878e-05 9.48901e-06 -6.40318e-05 7.65486e-05 3.96944e-05 1.22859e-06 -9.92717e-05 -0.000103013 0.000132374 2.3702e-06 -3.58806e-06 0.0001671 -2.3873e-05 -3.01311e-05 0.000157292 7.23076e-05 0.000166225 0.000356984 0.000154856 0.000232368 -4.71795e-06 3.45973e-05 0.000337687 0.000372442 0.000488878 1.13947e-05 0.000107961 0.000113763 0.000360909 0.000387015 -2.11083e-05 1.65059e-05 0.000294435 7.15009e-05 6.00314e-05 0.000103201 -1.51492e-06 7.1268e-05 3.02868e-05 -5.19554e-05 8.526e-06 -5.9199e-05 0.000101701 3.07049e-05 1.89692e-05 6.70453e-05 1.88564e-05 3.86453e-05 2.73372e-05 2.92694e-05 -4.59536e-06 0.00010929 8.67581e-07 6.45711e-05 0.000126652 0.000124422 0.000377465 0.000258652 -1.23044e-06 -5.63694e-05 -5.59779e-05 9.85778e-05 0.00046238 0.000640286 6.53689e-05 4.04061e-05 1.54123e-05 0.000403081 0.00105823 0.000887916 3.99288e-06 -4.31457e-05 4.2803e-05 0.000227227 0.000855434 3.0871e-05 0.00010961 7.88511e-05 4.59837e-06 0.000142014 0.000146791 0.000100908 -1.17426e-05 0.000207656 0.000137051 -3.1935e-05 6.89544e-05 4.41483e-05 3.6673e-06 2.51726e-05 -1.61629e-07 2.04237e-05 5.30074e-06 -0.000137158 -2.14449e-06 0.000104226 6.64469e-05 -6.41391e-05 3.13577e-05 6.0311e-05 3.08017e-05 0.000251174 0.000482305 2.06888e-05 0.000203751 0.000211405 0.000432467 0.000684945 0.00118591
0.000151081 0.000260407 -3.52515e-06 0.000161191 2.07034e-05 6.82207e-06 -0.000109621 0.00120006 0.000181632 -7.82339e-06 -0.000114393 0.00037874 1.6302e-05 0.000222104 0.000612922 -6.97119e-06 9.24107e-05 0.000273323 8.16222e-06 9.92975e-05 0.000311506 3.96004e-05 -1.20638e-05 0.000281169 3.98061e-05 0.000102907 0.000324992 -8.89491e-06 -5.33762e-05 0.000156521 1.05981e-05 4.63353e-05 9.00465e-05 0.000214569 1.29125e-06 -0.000101464 -0.000216941 1.89313e-05 1.18162e-05 3.05318e-07 0.000166473 3.07379e-05 0.0001511 0.000437953 7.32886e-05 9.29143e-05 0.000333341 0.000821695 0.000523724 2.20925e-05 8.50517e-06 4.46521e-05 0.000797296 0.000921128 7.16131e-05 7.38393e-06 0.00015227 0.000825405 0.00101222 8.18638e-05 0.000126191 0.00073331 0.000107484 1.91364e-05 2.54847e-05 -2.23369e-06 8.05261e-05 0.000269631 0.000166651 5.6275e-07 -1.20116e-05 -0.000251051 0.000131397 4.59337e-05 0.000123386 0.000149736 1.6487e-05 0.000127286 0.00029178 0.000334085 0.000100852 -4.04888e-07 7.2833e-05 0.000192063 0.000480845 0.000476131 0.000424275 7.13091e-07 -1.84202e-05 -5.04912e-05 0.000264937 0.000413339 0.000666853 3.07254e-05 4.87392e-05 4.16029e-05 0.000137547 0.000832727 0.000564657 5.67805e-05 0.000101272 0.000187919 0.00083083 0.000815504 0.000242697 0.00011365 3.29934e-06 9.46804e-06 4.95234e-05 0.000192596 3.86655e-05 -5.59092e-06 -1.65776e-05 5.76604e-05 -4.22548e-05 -1.05888e-05 8.8058e-05 5.76515e-05 7.90393e-05 0.000218321 0.000190449 3.66248e-05 9.19282e-05 0.000219124 0.000243164 0.000186528 0.000135985 0.000157422 0.000455648 0.000150954 0.000210061 0.00132717 0.00129543 0.000189173 0.00109199 0.00221644 0.00302831 0.000556004
6.78641e-05 0.000233552 -3.27449e-06 2.81498e-05 0.000193604 -1.85697e-06 0.000130807 0.000181632 0.000973799 -2.6724e-05 0.000134088 -2.49418e-05 9.10056e-06 7.12061e-05 0.000361934 2.20598e-05 0.000212477 -6.23092e-05 1.1483e-05 7.35235e-05 0.000422206 5.49713e-06 7.49864e-05 0.000211303 6.65073e-05 5.30253e-05 0.000235522 -3.32498e-06 6.90867e-05 -1.99851e-05 1.27449e-05 1.87949e-05 0.000194869 6.54462e-05 1.00172e-05 4.92563e-05 6.62995e-06 -8.1585e-05 8.12798e-06 7.95183e-05 0.000184332 4.19287e-05 6.1611e-05 0.000266299 8.21838e-05 2.97952e-05 0.000595974 0.000291 0.00028506 7.94687e-05 -6.0917e-05 0.000836442 0.000280137 0.000993414 2.00096e-05 -4.86742e-05 0.000314509 0.000330859 0.0007126 6.66681e-05 6.00331e-05 0.00025359 0.000121415 -3.4105e-05 3.44012e-05 -3.93737e-06 1.38851e-05 7.88795e-05 0.000166257 -7.24492e-06 -2.36698e-05 5.90905e-05 2.94605e-05 2.03437e-05 3.82021e-05 0.000233675 2.0896e-05 5.16457e-05 5.14533e-05 3.4813e-05 -0.000221007 -2.81894e-05 4.167e-05 0.000177 0.000100627 0.000372292 0.000376078 -3.86638e-05 -5.01918e-06 0.000253557 0.000123238 0.00085035 0.00060159 2.72823e-05 -4.57609e-05 4.72814e-05 0.000360901 0.0004857 0.000494468 0.000104087 4.60048e-05 0.00046486 0.00051459 0.000985431 4.29994e-05 4.57425e-05 0.000261478 2.44205e-06 4.91972e-05 -4.24129e-05 3.65288e-05 1.40254e-05 -3.71277e-05 -4.27818e-05 -3.53401e-05 9.4067e-05 1.12082e-07 -1.03521e-05 8.09946e-05 -5.38542e-05 0.000135182 0.000214053 0.000134692 -1.33433e-06 0.00023372 3.67738e-06 -6.43928e-05 0.000447835 0.000177777 -0.000138222 0.00050585 0.000489323 0.000330767 8.86225e-05 -0.000121751 -0.000650001 0.00161018 0.00156728
3.51032e-07 4.74911e-06 -1.75059e-07 -6.65788e-08 6.71852e-06 3.42084e-07 -6.7962e-07 -7.82339e-06 -2.6724e-05 4.70301e-06 8.12711e-06 -7.74197e-07 -2.38425e-06 1.4328e-06 2.0434e-06 9.1061e-07 -4.71997e-06 1.87399e-05 -3.72444e-08 1.47815e-06 -4.35917e-07 6.53394e-07 6.55887e-06 -1.42103e-06 3.6524e-07 -8.79232e-07 -1.62692e-05 8.32724e-07 -2.16232e-06 1.07922e-06 4.013e-07 -2.78596e-06 -4.80883e-06 8.70321e-06 -8.17481e-07 2.06235e-06 4.35569e-06 -2.34329e-06 -4.99939e-06 8.32681e-06 1.57908e-05 2.893e-06 2.83264e-06 -1.14661e-07 -2.05824e-06 -2.7489e-06 4.78235e-06 2.91026e-05 1.70227e-05 -2.01556e-06 1.90033e-06 -2.07329e-05 1.00405e-08 -3.52432e-06 4.33434e-06 6.81387e-06 7.0943e-06 1.58683e-05 2.57526e-05 5.04768e-06 4.87696e-06 1.60749e-06 -2.6844e-06 3.92366e-06 -1.08702e-06 7.6076e-08 4.13509e-07 -3.15766e-06 2.98815e-06 3.24054e-07 2.37425e-06 4.96053e-06 1.05565e-05 2.28431e-06 1.72151e-06 7.55165e-06 1.23986e-06 -6.2108e-07 2.20504e-06 6.04043e-06 6.16501e-06 1.04689e-06 -1.66753e-06 7.77455e-07 1.78707e-05 1.32261e-05 8.96674e-07 -2.60568e-06 2.18915e-06 -6.79593e-06 4.73491e-06 -8.40971e-06 4.7331e-06 -3.8615e-07 7.49197e-06 9.90185e-06 6.29044e-06 6.00055e-06 -9.6653e-06 -1.2466e-06 8.7852e-06 -3.17561e-06 1.01958e-06 6.48161e-06 7.08601e-06 1.20384e-05 1.16861e-06 -3.01855e-07 4.23919e-06 3.44638e-06 -4.28258e-07 2.96345e-07 -2.28968e-07 3.16835e-06 1.64455e-06 -9.01908e-06 -8.44797e-06 -7.32239e-06 -7.74591e-06 -2.98294e-06 1.78943e-06 4.44316e-06 -4.3868e-06 -2.19101e-06 2.65834e-06 1.00985e-05 5.53469e-06 7.33762e-06 1.16351e-05 1.05528e-05 -6.30441e-07 6.72057e-06 1.29852e-05 9.18278e-06 2.75555e-05 7.26163e-05 7.66914e-05 3.15808e-05
5.34458e-06 9.66862e-05 1.75628e-07 1.08906e-05 0.000166456 4.48195e-06 4.95812e-05 -0.000114393 0.000134088 8.12711e-06 0.000687679 6.25585e-05 -6.86547e-07 -0.000105996 0.000241481 2.50481e-05 0.000116281 0.000266076 -4.735e-07 -7.10827e-05 0.00035042 -4.74797e-06 0.000124027 0.000102942 3.89272e-05 5.09176e-05 -7.36343e-05 1.60297e-05 0.000112224 9.25125e-05 2.41546e-06 -1.12615e-05 0.00010957 0.000144233 -2.74845e-06 -4.93707e-05 -5.16678e-05 0.000103389 9.65499e-07 -0.00012045 0.000264118 1.7325e-06 -0.000140216 2.24934e-05 3.29825e-05 6.29551e-05 0.000225497 0.000565271 0.000442424 -1.34311e-05 4.89955e-05 0.000369943 0.000580063 0.000571995 6.29776e-05 0.000101074 0.000162705 0.000282876 0.000557214 0.000103657 6.15378e-05 0.00013471 3.57067e-05 3.15325e-05 5.765e-05 2.25819e-06 3.98749e-05 1.75905e-05 0.000110492 4.4715e-06 3.55764e-05 0.000115867 2.7288e-05 1.95975e-05 -3.28825e-05 0.000178702 3.52007e-05 4.4884e-05 -3.90048e-05 0.000132395 0.000264803 2.49829e-05 6.94295e-05 -4.06944e-05 0.000360574 0.00049309 0.00023862 2.31754e-05 4.78259e-05 -8.37071e-05 0.000349306 0.000495561 0.000570871 2.60121e-05 4.0865e-05 2.97034e-05 0.000352567 0.000603767 0.000292474 0.00011168 2.79663e-05 0.000286951 0.000542139 0.000932989 0.000132393 -0.000113631 -0.000106171 6.0707e-06 8.35878e-05 -3.34637e-05 1.00489e-05 -7.16646e-06 0.000244151 0.000117288 4.47797e-06 0.00033118 0.000168966 -5.53807e-05 0.000284517 0.000274565 0.00028432 8.17216e-07 0.000132554 0.000199795 0.000392714 -7.6676e-06 5.54915e-05 0.000542822 0.000160495 1.74915e-06 0.000387852 0.000522858 0.000422998 3.71219e-05 0.000394957 0.000893429 0.00228782 0.000811069
0.000167197 0.000158541 1.79603e-07 2.43742e-05 0.000273585 2.51241e-06 0.000305203 0.00037874 -2.49418e-05 -7.74197e-07 6.25585e-05 0.00207055 -1.31229e-05 0.000138071 -0.000302336 2.52884e-06 0.000182391 0.000680109 4.20642e-05 9.95124e-06 -0.000118607 2.75132e-05 0.000176578 0.000602288 2.42319e-05 4.32259e-05 8.35108e-05 1.70877e-05 5.0505e-05 0.000283421 8.18563e-06 2.92597e-06 5.09474e-05 0.00045136 1.29806e-06 -2.72088e-06 2.85746e-05 -4.00679e-05 6.58818e-05 7.49042e-05 -8.47325e-05 -7.66381e-05 5.62285e-05 0.000286782 0.000200351 0.000197844 0.0006219 -0.000105421 2.87129e-05 2.0036e-05 1.82405e-05 0.000363389 0.000979618 0.00108062 7.53627e-05 0.00016741 0.000571217 0.00102447 0.000932158 9.24851e-05 3.0772e-05 0.000816363 0.000118574 8.42549e-05 6.68268e-05 -1.91324e-06 -6.09286e-06 0.000127349 7.97273e-05 -2.2279e-06 3.76261e-05 0.000229049 -2.22096e-05 3.64388e-06 0.000118882 -0.000459202 0.000100915 -1.72347e-05 0.000321306 0.000486806 0.0003736 8.28482e-06 -9.88819e-05 0.000431893 0.000317818 0.000388107 0.000321736 9.57391e-05 -9.55324e-05 0.000423764 0.000718424 0.00128742 0.000782109 0.000159661 5.32566e-05 0.000246057 0.000768354 0.00177929 0.00174781 -9.27628e-05 -5.95749e-05 -5.16119e-06 0.000946037 0.00130457 0.000199232 -0.000160724 -0.000167658 8.49199e-06 -2.87588e-05 0.000219876 2.01455e-05 6.79874e-06 0.000295892 2.40395e-05 3.71228e-06 0.000245903 -1.04292e-05 9.01188e-05 0.00014701 0.000278683 9.10349e-05 -0.000230231 -2.52962e-05 0.000263248 0.000256924 0.000192537 0.000133594 1.04581e-06 -9.97998e-05 8.76695e-05 8.31912e-05 0.00108368 0.000134632 -0.000222095 0.00112025 0.0032069 0.00231442 0.0013063
2.01708e-06 1.02275e-05 6.10146e-07 -7.67965e-08 1.28293e-06 2.33272e-07 1.16515e-05 1.6302e-05 9.10056e-06 -2.38425e-06 -6.86547e-07 -1.31229e-05 1.49741e-05 1.61599e-05 -8.6423e-06 -6.77004e-06 6.55779e-06 -5.79578e-06 -4.26191e-07 2.46864e-07 7.64687e-06 3.69172e-06 -6.44679e-06 -1.44291e-05 2.1052e-06 1.43585e-05 5.3432e-06 -5.84632e-07 2.85864e-06 -1.00533e-05 -9.72281e-07 7.09495e-06 1.54778e-05 3.74236e-06 4.02478e-07 -4.93776e-06 -3.25508e-07 1.10885e-05 3.54508e-06 -3.73483e-06 -3.67828e-07 -1.89689e-05 -5.15726e-06 3.62087e-05 1.32234e-05 7.84965e-06 2.39224e-05 1.25086e-06 3.74085e-05 4.87842e-06 6.78059e-06 5.06964e-05 6.49163e-05 6.95314e-05 2.6216e-06 4.19428e-06 -6.90562e-06 -8.22618e-07 -2.88848e-06 -6.47143e-07 1.95831e-05 1.96936e-05 1.67544e-05 1.76306e-06 2.80629e-06 7.00398e-07 -7.05026e-07 6.08652e-06 8.35305e-06 -5.3429e-07 -1.30189e-05 -1.56664e-05 -8.14987e-07 1.78651e-06 -2.09308e-06 2.29133e-05 8.94521e-06 -1.93119e-06 2.75807e-05 2.25163e-05 4.89523e-05 -1.65693e-06 1.01957e-05 1.29914e-05 1.49197e-06 2.0386e-05 1.39137e-05 -4.98276e-06 3.49469e-06 1.60317e-05 1.72127e-05 3.24446e-05 9.76616e-06 -5.06667e-06 7.3485e-07 -1.00253e-05 9.93926e-06 2.08624e-05 1.58502e-05 9.64365e-06 9.49019e-06 3.34104e-05 3.48135e-05 1.53348e-05 5.32755e-06 3.19684e-06 1.05295e-05 -2.21867e-07 -2.90858e-06 -5.56122e-06 4.16395e-06 3.19295e-07 -6.10932e-06 -6.82694e-06 -1.18987e-05 1.42029e-05 2.68876e-05 9.73308e-06 6.22897e-06 -4.29715e-06 -3.71254e-05 -2.55682e-05 -2.17388e-06 -3.10076e-06 2.75966e-06 1.94235e-06 -2.92336e-05 -2.33595e-05 6.71613e-06 -2.72428e-05 1.04192e-05 3.10504e-05 2.41019e-05 -6.26541e-06 -5.53798e-05 -0.000134214 -0.000110566 1.84291e-05
0.000149056 0.000180447 -1.67493e-06 4.21623e-05 0.000101088 6.2718e-06 0.000145422 0.000222104 7.12061e-05 1.4328e-06 -0.000105996 0.000138071 1.61599e-05 0.000819896 0.000331388 -4.09688e-06 -0.000323729 -4.57037e-06 2.38121e-05 0.000288616 0.000319344 1.99721e-05 -3.49179e-05 0.000181429 2.01999e-05 4.80556e-05 0.000283313 2.67145e-07 -0.000122054 -1.36515e-05 6.39037e-06 5.63083e-05 0.000121288 0.000149547 -2.61279e-06 -6.36607e-05 0.000130529 0.000392773 3.04094e-06 -0.000176433 3.93427e-05 2.23439e-05 -0.00023014 0.000392074 5.57363e-05 -2.27756e-05 0.00013192 0.000194998 0.00046322 3.10238e-05 0.00010344 7.93522e-05 0.000542256 0.000808317 3.36088e-05 0.00014027 0.000205448 0.000693838 0.000555043 7.86494e-05 -0.000110624 0.000443157 6.55356e-05 9.02749e-05 7.7273e-05 1.14376e-06 5.70326e-05 7.84786e-05 -0.000150036 1.23909e-05 1.42078e-05 0.000128895 8.89161e-05 -5.05172e-06 0.000113215 -1.94952e-05 2.28419e-05 -0.000106069 0.000255767 -6.13246e-05 8.01924e-05 -2.16032e-05 0.000103661 0.000341349 2.78151e-05 0.000500524 0.00032484 -3.78987e-05 5.6185e-07 0.000256838 8.92159e-05 0.000520296 0.000478181 -2.38279e-05 0.000161725 0.000331401 0.000109517 0.00100773 0.000671909 -9.39853e-06 -4.34897e-05 -0.000110995 0.000395805 0.000388558 0.000113805 5.87831e-05 -7.04205e-05 3.45698e-06 -0.000114961 -8.75854e-05 2.41763e-05 -6.52208e-06 9.69975e-06 6.97749e-05 -1.41115e-05 0.000105642 6.35694e-05 9.7659e-06 0.000143126 6.41353e-05 -0.000213275 0.000132024 5.19829e-05 0.000119533 -0.000310393 -6.21778e-06 8.32212e-05 -0.000393641 7.39327e-05 8.92835e-05 -0.000303622 3.18452e-05 6.94461e-05 -9.21552e-05 -0.000115652 -0.000185566 -2.02621e-05 0.00111412
0.000187631 0.000328762 -7.1216e-06 0.000254282 0.000192931 1.09079e-05 -3.37031e-05 0.000612922 0.000361934 2.0434e-06 0.000241481 -0.000302336 -8.6423e-06 0.000331388 0.00254863 -2.122e-05 9.48236e-06 -0.000248323 1.05192e-05 0.000462637 0.000708375 1.18038e-05 0.000117695 5.19232e-05 7.32484e-05 0.000154943 0.000491234 1.86539e-05 9.86728e-06 0.000189859 2.03674e-05 -0.000117202 0.000289126 0.000178616 1.15264e-05 6.40614e-05 0.000240284 -5.02142e-05 1.76973e-05 4.90903e-05 0.000384671 0.000131013 7.56365e-06 -0.000187469 1.8797e-05 -0.00028464 0.000717813 0.00251393 0.00110931 -3.35564e-05 7.27418e-05 0.000788741 0.00102435 0.00125625 0.000113384 -6.79167e-05 0.000516135 0.00124428 0.00126289 0.00018377 7.09929e-05 0.000345516 0.000183205 -9.49477e-05 5.12779e-05 -4.20052e-06 7.36981e-05 9.60624e-05 0.000164475 -6.34184e-06 0.000121949 9.45937e-05 0.000169869 3.21851e-05 4.93403e-05 0.000490122 -2.16463e-05 0.000207093 -0.000583589 -0.000356919 -0.000520472 0.000173977 0.000135123 0.000246436 0.000962891 0.00105206 0.000581298 -2.88904e-05 0.000216957 -5.60396e-05 6.68786e-05 0.000426499 0.00107861 -3.5485e-06 1.17894e-05 0.000107435 0.000269057 0.000596773 0.0001589 0.000153098 -2.32752e-05 0.00019509 0.000770678 0.00157731 0.000132033 0.000129406 0.000254992 5.46791e-06 0.000213106 8.36674e-05 5.05695e-05 -6.10736e-06 -8.58322e-05 8.90899e-06 -1.45868e-05 -0.000206526 2.10946e-05 7.48967e-05 0.000120773 -2.84172e-05 0.000196154 5.43533e-05 0.000411047 0.000242781 0.000273491 -0.000256448 0.000263021 0.000571978 0.000215046 5.29518e-05 0.000669728 0.00112551 0.000992375 5.20538e-06 0.000305879 0.000198825 0.00383095 0.000833931
4.59213e-06 -1.81449e-06 7.23991e-07 3.03373e-06 1.64484e-05 3.29383e-07 -3.61587e-06 -6.97119e-06 2.20598e-05 9.1061e-07 2.50481e-05 2.52884e-06 -6.77004e-06 -4.09688e-06 -2.122e-05 2.41107e-05 1.63249e-05 -4.59726e-06 -4.30266e-06 1.0122e-08 -6.6448e-06 7.52601e-07 8.59336e-06 1.00605e-05 3.64579e-06 1.6654e-05 1.80906e-05 5.5515e-08 1.09752e-05 1.45811e-05 -1.6772e-06 -1.77712e-06 -1.64389e-05 -9.73776e-06 1.14332e-06 -1.68187e-06 -1.96974e-05 3.82191e-05 -4.36597e-06 -8.15147e-07 -1.00227e-05 1.06305e-05 9.77012e-06 -4.39975e-05 -2.89656e-05 2.04881e-06 -6.28529e-06 4.444e-05 4.50264e-05 -1.87187e-06 -2.71608e-06 1.28898e-05 4.38959e-05 3.34294e-05 -5.27893e-06 -3.55041e-07 3.06343e-05 5.25186e-05 0.000134446 3.7947e-06 -7.25329e-06 -1.24235e-05 6.96673e-06 -1.92009e-06 -1.55406e-06 1.97142e-06 4.79212e-06 5.29791e-06 5.7407e-06 -1.45275e-06 7.9724e-06 1.22889e-09 1.69913e-05 3.22843e-06 -2.62682e-06 -3.16692e-05 5.06935e-06 6.3452e-07 -2.12588e-05 5.05725e-06 8.36994e-06 5.92181e-06 -3.23583e-06 -8.58579e-06 2.25139e-05 1.41288e-05 1.08258e-05 1.61553e-05 4.51355e-06 9.21863e-06 1.52107e-05 -1.27538e-05 1.50379e-09 1.33537e-05 9.20378e-06 2.54829e-05 -1.00321e-05 1.64544e-05 3.94006e-05 6.0848e-06 -4.02088e-06 -2.10889e-05 3.91166e-05 2.82227e-05 2.00396e-05 -5.53443e-06 -2.54994e-05 -1.33538e-06 1.35331e-05 1.44373e-05 9.54674e-07 1.20899e-06 2.34321e-05 9.21581e-06 -2.28524e-06 1.60665e-05 -2.73542e-05 -2.43154e-05 1.43663e-05 1.51746e-05 3.87227e-05 3.18607e-05 2.44305e-05 1.804e-05 -1.49354e-05 -2.97616e-05 4.74779e-05 1.72298e-05 -1.54457e-05 4.70862e-05 -3.37096e-05 -5.58199e-05 5.17818e-05 2.47157e-05 8.11142e-05 0.000159598 0.000213788 -2.9422e-06
-3.93111e-05 5.22468e-05 1.99418e-06 9.02539e-05 0.000101356 2.40778e-06 -3.26596e-05 9.24107e-05 0.000212477 -4.71997e-06 0.000116281 0.000182391 6.55779e-06 -0.000323729 9.48236e-06 1.63249e-05 0.000943195 0.000416103 -5.30572e-06 -0.00037434 -7.42485e-05 1.51627e-05 3.76223e-05 4.61704e-05 2.55591e-05 0.000205804 6.64782e-05 3.94739e-06 0.000108523 0.00017679 -1.53544e-07 1.33731e-05 9.06539e-05 7.7199e-05 -9.53434e-07 5.66189e-05 0.000124809 -9.82255e-06 1.08443e-05 0.000114641 0.000166112 1.20931e-05 -5.32357e-05 -0.000308562 7.52963e-05 -0.00017128 0.000390077 0.000345764 0.000331335 3.43833e-06 -0.00020882 0.000597088 0.000148873 0.000147094 7.69043e-05 -4.67393e-05 0.000331517 0.000236677 0.000985207 4.20216e-05 0.000247032 -2.34264e-05 5.7414e-05 -0.000151036 9.65806e-06 -9.70463e-07 8.30347e-07 -0.000125013 0.000154336 -1.95586e-06 1.95839e-05 3.95187e-05 5.9093e-05 8.37374e-06 -7.82835e-05 0.000121192 -1.20597e-05 0.000105995 -0.000147605 6.30099e-05 -0.000100139 -4.42938e-07 -0.000133586 -6.79538e-05 0.000194128 -0.00011086 -0.00011412 6.56439e-06 0.000120759 3.81647e-05 0.00011541 -0.000274598 -7.48072e-05 0.000114534 -6.17026e-05 -0.000205326 0.000340686 -0.000239404 3.53149e-05 8.65084e-05 -2.97126e-05 0.000131759 -0.000263386 0.000308658 8.5054e-05 -7.28933e-05 8.72421e-05 9.29777e-07 0.000177551 7.31033e-06 -0.000128256 3.95073e-06 0.000119538 -5.24593e-05 -4.65329e-05 5.31128e-05 4.72488e-05 2.38119e-06 0.000142522 0.000290599 0.000348214 -8.23269e-05 0.000161202 0.000163519 0.00041375 3.4966e-05 0.000151966 0.000297418 -0.000284881 -2.15536e-05 0.000157408 -0.000231904 -7.06747e-06 0.000137305 0.000135496 0.000529768 0.000850113 -0.000190858
0.000176416 0.000200217 -8.06792e-06 3.93757e-05 0.000292409 1.46055e-05 5.03841e-05 0.000273323 -6.23092e-05 1.87399e-05 0.000266076 0.000680109 -5.79578e-06 -4.57037e-06 -0.000248323 -4.59726e-06 0.000416103 0.00299552 -1.18322e-05 -0.00019257 5.5849e-05 2.92016e-05 0.000218012 0.000339294 2.32301e-05 0.000388403 -0.000135866 8.98261e-05 -2.76611e-05 0.000305971 2.58149e-05 0.000219831 -1.5815e-05 0.000164607 -3.3286e-06 0.000143357 0.000374833 0.000754832 -2.13949e-06 0.000195584 -2.32477e-05 5.36656e-05 8.37624e-05 -0.000132507 0.000166179 4.16459e-05 -0.000532191 -0.000278049 0.00125158 6.76533e-05 -4.76069e-05 -0.000478083 0.00118502 0.00128175 6.36258e-05 -2.47042e-05 0.000201006 0.000748257 0.00242865 8.99646e-05 0.000240382 -0.00105564 0.000247017 -0.000141593 6.09399e-05 -1.0201e-05 -7.87336e-05 0.000219497 0.000123458 1.34508e-05 -0.000129349 -0.000280953 0.000205695 -1.63081e-06 -3.1024e-05 -0.000337153 4.36279e-05 -0.000170933 0.000584623 0.00112312 0.00198536 -0.000161683 0.000274965 -0.000202292 0.000301752 0.000708622 -0.000120053 -8.52026e-05 0.000236785 0.000863071 0.00150886 0.00072551 -0.000602319 0.000342435 0.000108356 0.000166753 0.00123478 0.000511724 -6.21426e-05 0.000108385 0.000275614 0.000580075 0.00226541 0.000254653 0.000239188 0.000428201 8.91015e-05 1.34043e-05 0.000141584 -5.34318e-05 -0.000142806 -1.57208e-05 1.8357e-05 0.000381643 8.47192e-05 0.00063903 0.000462416 -7.78638e-05 0.000122009 0.000360828 -0.000407013 -0.000149786 0.000160411 8.94416e-05 0.000256514 0.000402325 -0.000173093 0.000115455 -0.000117644 -0.000300752 7.85174e-05 -0.000139731 0.0013824 -0.000139795 0.000332872 0.000915615 0.00482516 0.000430461
7.40517e-06 7.73431e-06 -5.24424e-07 3.58567e-06 1.66402e-05 1.03407e-06 1.52141e-05 8.16222e-06 1.1483e-05 -3.72444e-08 -4.735e-07 4.20642e-05 -4.26191e-07 2.38121e-05 1.05192e-05 -4.30266e-06 -5.30572e-06 -1.18322e-05 3.05085e-05 1.89305e-05 2.85559e-05 -5.39294e-06 1.03725e-05 4.55271e-05 -7.66954e-06 -3.52595e-05 2.4104e-05 7.49962e-06 -1.90252e-06 7.40781e-06 2.23586e-06 1.65567e-06 2.24245e-05 1.2701e-05 -1.51829e-06 2.20427e-06 2.6966e-05 -7.26193e-06 6.16433e-06 3.02631e-06 3.69839e-05 -2.53257e-06 1.42757e-05 3.3576e-05 4.26403e-06 1.94431e-05 -1.68219e-05 -7.95104e-05 -7.20754e-05 -3.86398e-06 1.08127e-05 3.48774e-06 -1.68674e-05 5.05252e-05 1.14747e-05 1.82171e-05 4.27483e-05 7.64166e-05 6.21918e-05 1.32201e-05 1.24025e-05 0.000113999 5.16185e-06 1.26165e-05 1.8615e-05 -1.50251e-06 4.52871e-06 -4.77587e-07 -8.30517e-06 3.18339e-06 3.54192e-06 2.04585e-05 -1.69873e-05 -2.45837e-06 -2.10941e-06 1.79597e-05 6.90607e-06 1.23857e-05 1.28388e-05 -2.9446e-05 1.79927e-05 1.62877e-05 2.67843e-06 1.45385e-05 -2.37516e-05 2.5153e-05 -1.89929e-06 -1.10673e-05 -4.06978e-06 -5.90858e-06 1.0436e-05 0.000125962 0.000123977 1.29104e-05 2.2469e-06 5.14939e-06 7.15416e-05 0.000126139 0.000104478 -3.78285e-06 -8.57234e-06 -3.68649e-06 -2.27173e-05 0.000101675 -6.13395e-06 -7.73965e-06 4.42152e-06 1.67641e-06 -1.8214e-05 -9.79978e-07 1.67371e-05 -3.01176e-06 -1.55465e-05 -8.76153e-06 -4.28038e-06 -4.64469e-05 -9.31297e-06 -3.84625e-07 -9.98458e-06 6.21608e-06 -2.2995e-06 -1.43238e-05 -1.72079e-05 3.65328e-05 5.31088e-05 5.66632e-06 1.16643e-05 4.50572e-05 -1.45e-05 -7.59696e-06 3.67461e-05 2.21407e-05 -6.51916e-05 -5.57638e-05 -9.28294e-05 -9.42003e-05 -7.52516e-05 0.000241333
6.85953e-05 8.11477e-05 -1.34673e-06 7.51675e-05 9.58695e-05 4.30263e-06 1.35394e-05 9.92975e-05 7.35235e-05 1.47815e-06 -7.10827e-05 9.95124e-06 2.46864e-07 0.000288616 0.000462637 1.0122e-08 -0.00037434 -0.00019257 1.89305e-05 0.000964648 0.000301399 1.44209e-06 2.39798e-05 0.000221935 1.38837e-05 -0.000235009 0.000255445 -7.25371e-07 -3.4615e-05 3.61371e-05 1.1687e-05 1.97994e-05 6.59808e-05 1.56576e-06 3.83605e-06 5.49302e-05 -1.19359e-05 0.000231279 1.23653e-06 9.18554e-05 5.58587e-05 3.9181e-05 -6.61403e-06 0.000275842 4.29704e-06 -0.000201896 7.29138e-05 0.000806671 0.000231284 1.59933e-05 2.10743e-05 -0.000107721 0.000550908 0.000512733 -3.52722e-05 -0.000152522 0.000136452 0.000389272 0.000136227 3.97106e-05 -2.69713e-05 0.00044563 2.45594e-05 3.52547e-05 0.000111038 -7.48612e-06 -5.56991e-05 0.000161815 3.05548e-05 2.68276e-07 3.12448e-05 -0.000133631 0.000121714 9.86584e-06 0.000203088 -1.14868e-05 -1.87068e-07 6.24865e-05 0.000158693 -6.83255e-06 0.000275648 7.75581e-06 -8.53023e-06 0.000270397 0.000299612 0.000673363 0.00032421 -3.32455e-05 -0.000233694 4.86961e-05 6.1284e-05 0.000486424 0.000476708 -4.96189e-05 -8.62647e-05 0.000206586 -0.000273761 0.000833407 0.000226303 5.15769e-05 0.000126078 0.000137936 0.000912296 0.000404222 -2.18454e-05 9.58237e-05 -4.88303e-05 1.98272e-06 -0.000203553 -0.000159579 0.000123325 -5.24776e-06 -0.000215786 0.000171007 -1.08643e-05 1.87934e-05 8.1964e-05 -1.61074e-06 0.000151381 3.64822e-05 -0.000258078 -1.04563e-05 0.000108761 0.000225157 -0.00010458 -0.000130805 6.75221e-05 4.7887e-07 0.000201889 7.4554e-05 5.27708e-05 0.000348304 0.000199018 3.50322e-06 -0.000145894 -0.000834506 0.000984813 0.000762939
0.000194356 0.000388439 -8.70445e-06 0.000162895 0.000220079 8.13273e-06 0.000199472 0.000311506 0.000422206 -4.35917e-07 0.00035042 -0.000118607 7.64687e-06 0.000319344 0.000708375 -6.6448e-06 -7.42485e-05 5.5849e-05 2.85559e-05 0.000301399 0.00274205 -3.06673e-05 0.000120383 0.000258099 8.63249e-05 7.49416e-05 0.000135485 -4.2973e-06 -0.000210659 -0.000132421 2.91735e-05 -2.40956e-05 0.000298259 0.000315968 1.38739e-06 -0.00028742 -0.000172383 0.000788869 -2.21127e-05 -5.70996e-06 0.000529343 7.84088e-05 -0.00020535 0.000517498 0.000141578 0.000436543 -0.000488904 0.000768619 0.00103565 2.34331e-05 -0.000164084 -0.000129098 0.000853459 0.00205525 3.79977e-05 0.000250416 -0.000667472 0.00120658 -0.000292096 9.06888e-05 3.3658e-05 0.0021249 0.000145591 0.000420461 0.000269293 -1.21604e-05 0.000214105 7.69721e-06 -0.00026759 1.43387e-05 8.34727e-05 0.000171224 0.000182442 2.64842e-05 0.000243861 0.000228669 -1.23093e-05 0.000320301 0.000164733 -0.000330768 -0.00103404 8.39871e-05 -1.37147e-05 -0.000107028 0.000382497 0.001487 0.00118193 -6.56883e-05 -0.000441012 -0.000413411 -9.1315e-05 0.00187537 0.00194074 -0.00040331 0.000149191 0.000284135 -0.000407246 0.00172968 0.0017508 3.65118e-05 0.000215507 -0.000746243 -0.000576664 0.00110411 0.000172628 -0.00032926 -0.000202531 1.0861e-05 -0.000481965 0.00012396 0.000482518 -1.91183e-05 -4.74046e-05 2.53266e-05 -1.49513e-05 -0.000698344 -0.000238143 8.01888e-05 0.000457456 0.000739194 0.000841968 -4.73629e-05 -6.54916e-05 0.00083894 0.000583969 -0.000430041 0.000807046 0.000857461 0.00060892 0.00044384 0.000289748 0.00221044 8.35155e-05 2.17863e-05 0.000722871 0.0017418 -3.42586e-05 0.00225072
-4.62562e-06 1.2658e-05 8.4976e-07 -2.14943e-06 6.26839e-06 6.91201e-07 4.12766e-06 3.96004e-05 5.49713e-06 6.53394e-07 -4.74797e-06 2.75132e-05 3.69172e-06 1.99721e-05 1.18038e-05 7.52601e-07 1.51627e-05 2.92016e-05 -5.39294e-06 1.44209e-06 -3.06673e-05 2.58617e-05 5.56328e-06 1.68533e-05 4.48722e-06 3.00541e-05 6.65789e-06 1.44415e-07 1.08473e-05 1.40689e-05 -1.8828e-06 5.15809e-06 -7.03477e-07 2.07241e-05 -1.46013e-07 2.91052e-06 1.2156e-05 -3.32151e-06 2.3077e-06 4.48387e-06 4.09081e-06 -1.3892e-06 1.25633e-06 9.42196e-06 7.50806e-06 -1.43388e-05 1.33845e-05 -6.61188e-05 -1.75576e-05 6.46414e-06 1.02974e-05 -2.34199e-05 -8.6207e-05 -5.47852e-05 -7.45263e-06 -7.19398e-06 1.58424e-05 -6.25576e-06 5.68314e-05 -1.70774e-07 6.50783e-06 -1.29539e-05 -1.61995e-06 -1.16926e-06 -2.54838e-06 1.60842e-06 -6.14689e-07 -8.98628e-06 8.78401e-06 1.02454e-07 -7.52151e-06 -1.10386e-05 -1.23923e-06 -3.61072e-06 1.19669e-06 6.22124e-06 5.2641e-07 -2.1887e-06 2.21003e-05 3.03448e-05 3.0927e-05 6.79504e-07 9.83505e-06 1.99764e-05 -1.13766e-05 -1.03692e-06 1.80155e-05 2.05049e-05 2.74711e-05 3.23002e-05 -3.75553e-06 4.39445e-06 -4.48955e-05 2.45553e-05 2.05523e-06 7.61185e-06 9.01955e-05 -3.29767e-06 4.44728e-05 1.14727e-05 1.39142e-05 9.55298e-05 9.94889e-05 7.77435e-05 4.55664e-05 8.06512e-06 1.87757e-05 -1.16961e-06 1.90143e-05 1.6056e-06 -1.55717e-05 1.92431e-06 1.33218e-05 -5.37671e-06 3.77724e-06 5.02605e-05 2.21445e-05 9.17907e-06 9.82432e-06 -9.95634e-06 -3.22905e-05 -1.05866e-05 1.9156e-05 -1.95288e-05 -1.81022e-05 5.18718e-06 -2.29159e-05 6.15708e-06 3.2158e-05 -1.70884e-05 6.47147e-05 8.62985e-05 3.72421e-05 2.88143e-05 0.000101701 0.000142706 0.000219177 -0.000104644
-1.08398e-06 2.81144e-05 2.4159e-06 3.99234e-05 9.40793e-05 1.5207e-06 2.38657e-06 -1.20638e-05 7.49864e-05 6.55887e-06 0.000124027 0.000176578 -6.44679e-06 -3.49179e-05 0.000117695 8.59336e-06 3.76223e-05 0.000218012 1.03725e-05 2.39798e-05 0.000120383 5.56328e-06 0.000559303 0.000202991 4.48433e-06 -3.06012e-06 -4.1346e-05 2.42737e-05 9.10228e-05 0.000116761 3.2492e-06 -1.63674e-05 0.000112104 8.84923e-05 7.99416e-07 4.62743e-05 4.70722e-05 -0.000220856 1.10743e-05 6.3602e-05 0.000219351 1.40528e-05 0.00020159 -1.12504e-05 2.44926e-05 -8.69625e-05 6.26163e-05 5.96313e-05 0.000231834 2.54237e-05 -0.000116027 0.000267251 0.000196247 0.000427818 -3.14021e-05 -0.00010287 0.00011876 0.000363849 0.000486067 -2.30595e-05 -0.000118601 -0.000236379 8.2266e-05 -3.63415e-05 3.83772e-06 -2.38052e-06 -6.72301e-05 2.96626e-08 0.000104859 -3.74356e-06 -5.62538e-05 2.55029e-05 5.67596e-05 1.23223e-05 -5.32411e-05 0.000294282 4.2807e-06 4.13612e-05 0.000164037 0.000314771 -4.75041e-05 6.25311e-06 8.51859e-06 6.61702e-05 0.000175938 0.000112622 0.000105041 -5.52568e-06 3.52237e-05 0.000367913 0.000365855 0.000398798 -7.48641e-05 8.22769e-05 -0.000132357 6.87048e-05 0.000580884 4.20725e-05 -1.37885e-05 -5.2317e-05 3.06463e-05 0.000360054 0.000467307 -1.88465e-05 4.29141e-05 -3.42568e-05 0.000257517 -1.93303e-06 7.56131e-05 0.000111504 2.07029e-05 3.74892e-07 4.59559e-05 1.54844e-05 1.9509e-05 0.000139666 0.000136569 -6.89135e-05 -7.6683e-06 0.000106716 0.000171027 1.40328e-05 0.00011847 -2.57985e-05 0.000110369 5.42145e-05 -5.01564e-05 0.000231078 -3.0701e-05 -0.000104644 0.000301428 0.000533949 0.0007881 0.000174979 0.000484605 0.000655736 0.00177225 0.000467606
3.91011e-05 0.000220147 -4.63459e-06 7.28957e-05 0.000172874 3.28759e-06 4.80404e-05 0.000281169 0.000211303 -1.42103e-06 0.000102942 0.000602288 -1.44291e-05 0.000181429 5.19232e-05 1.00605e-05 4.61704e-05 0.000339294 4.55271e-05 0.000221935 0.000258099 1.68533e-05 0.000202991 0.00164575 -1.47531e-05 4.97687e-05 -0.000125223 4.80187e-05 1.31756e-05 0.000207114 1.34443e-05 7.88137e-05 1.28742e-05 0.00034161 -8.36007e-07 0.00012769 -9.28029e-05 0.000338425 8.70457e-07 -1.5106e-05 0.000165917 4.53194e-05 0.000183826 0.000202713 9.20825e-05 4.79366e-05 -0.000214807 0.000438573 0.000263469 -1.70252e-05 -6.90333e-06 -0.000735245 0.00011096 0.000938364 0.000120419 -0.00020162 0.000162583 0.000603043 0.000921213 8.9367e-05 -0.000149349 -0.000197895 8.83667e-05 3.79464e-05 -0.000114729 -2.92697e-06 -3.33713e-05 0.000189023 -0.000131839 4.17782e-06 5.02642e-05 -0.000111961 0.000290772 7.73433e-06 6.23109e-06 0.000118258 -1.95896e-05 -5.87346e-05 0.00062695 0.000202877 0.00025422 -2.98094e-05 3.59327e-05 0.000308677 0.000289115 0.000595459 8.62005e-05 4.31464e-05 3.37519e-05 0.000407376 0.000540439 0.000806239 4.01812e-05 -3.88236e-05 -8.90857e-05 -0.000237609 0.000880824 0.000281525 0.000167256 -6.18563e-05 0.000199047 0.000532467 0.000900915 0.000312692 5.77079e-05 0.000257324 8.08382e-05 5.99371e-06 5.07792e-05 3.98578e-05 -0.000136616 4.53952e-06 8.91728e-07 0.000236971 1.13429e-05 0.000199641 0.00036016 3.82688e-05 -9.40938e-05 0.000262192 -0.000391044 -3.04735e-05 -1.09249e-05 0.000238172 0.000222598 7.09725e-05 -8.87505e-06 0.000491345 0.000107492 -0.000163397 0.000823078 0.000692996 0.000610163 -0.000232275 -5.98792e-05 -0.000150646 0.00397128 0.00112894
2.22232e-05 3.05738e-05 8.31206e-08 8.77557e-06 2.55737e-05 1.45552e-06 9.28928e-06 3.98061e-05 6.65073e-05 3.6524e-07 3.89272e-05 2.42319e-05 2.1052e-06 2.01999e-05 7.32484e-05 3.64579e-06 2.55591e-05 2.32301e-05 -7.66954e-06 1.38837e-05 8.63249e-05 4.48722e-06 4.48433e-06 -1.47531e-05 3.54887e-05 1.63212e-05 2.16374e-05 -7.10693e-06 -6.67037e-06 -1.32036e-05 1.64355e-06 -5.4776e-06 1.6605e-05 -5.63963e-06 3.13252e-06 -1.2871e-05 1.12558e-05 1.17035e-05 -4.39321e-06 6.19496e-06 4.93457e-06 9.23158e-06 -1.58674e-05 3.98439e-05 1.80039e-05 4.6002e-06 7.33245e-05 8.34874e-05 0.000104153 5.47893e-06 -3.88472e-06 9.79937e-05 7.15834e-05 5.59158e-05 1.60482e-05 1.78543e-05 -3.64879e-06 -6.05261e-05 -1.77231e-05 2.22929e-05 3.62505e-05 8.58088e-05 3.723e-05 -1.83968e-06 1.58217e-05 -8.66302e-07 2.37407e-06 8.64807e-06 1.63471e-05 -3.15483e-06 -4.65898e-06 2.3456e-05 4.23384e-06 3.16688e-06 6.09247e-06 -4.80538e-06 -6.658e-06 -3.64787e-06 -2.71265e-05 -4.72913e-06 -1.65311e-05 -1.20022e-05 -6.83774e-06 -8.05855e-07 4.09052e-05 5.29181e-05 5.34915e-05 -3.92811e-06 -1.80668e-05 -3.01138e-05 3.5775e-06 2.48003e-05 7.19077e-05 -2.40148e-05 7.65611e-06 7.14408e-06 -8.4847e-05 2.51369e-05 -2.62027e-06 1.41834e-06 2.77406e-06 -2.91354e-05 -8.73068e-05 4.01938e-05 1.98398e-05 7.67164e-06 7.18526e-06 7.90331e-08 -2.84709e-07 -7.17018e-07 9.00195e-06 9.42099e-07 -2.41085e-06 6.35669e-06 5.23133e-06 -2.91064e-05 -1.9967e-05 -4.44874e-06 -4.70263e-06 -6.26346e-06 2.10539e-05 -1.93124e-05 -8.62287e-06 -1.80311e-06 -2.0581e-06 1.56687e-05 2.12653e-05 -1.76722e-05 2.82303e-07 4.34302e-05 -6.43585e-05 -7.92817e-05 1.70017e-05 2.85935e-05 -9.05392e-05 -0.000112792 -0.00028618 0.000109269
8.5431e-05 7.89146e-05 4.02583e-06 3.60759e-05 9.58322e-05 3.56996e-06 6.44303e-05 0.000102907 5.30253e-05 -8.79232e-07 5.09176e-05 4.32259e-05 1.43585e-05 4.80556e-05 0.000154943 1.6654e-05 0.000205804 0.000388403 -3.52595e-05 -0.000235009 7.49416e-05 3.00541e-05 -3.06012e-06 4.97687e-05 1.63212e-05 0.00112931 0.000139516 9.34594e-06 -2.09293e-06 8.03742e-05 -2.0524e-06 -7.54239e-05 2.57316e-05 3.40919e-05 3.34499e-06 2.06017e-05 6.30504e-05 0.000234148 2.65579e-06 3.40273e-05 7.11029e-05 3.70287e-05 7.4851e-06 -0.000127688 9.66678e-06 0.000242241 0.000610676 0.000741579 -4.80988e-05 -1.10886e-05 -0.000134211 8.34158e-05 0.000257275 0.00065295 3.11183e-05 -0.000209773 2.89625e-05 0.000643081 0.00050296 6.11828e-05 -0.000284133 0.000187456 -3.74751e-05 1.83055e-05 -6.08449e-06 3.29953e-06 8.73452e-07 0.00011728 2.43111e-05 2.7808e-07 2.11809e-05 -1.04487e-06 0.000152627 -3.25646e-06 4.86225e-05 -9.47728e-05 -2.64101e-05 -2.09586e-05 -0.00014888 -8.16784e-05 -0.000243313 6.01825e-05 0.000160711 0.000248778 0.000174359 0.000244972 0.000155644 7.35294e-06 2.30602e-05 0.000290975 -3.6132e-05 0.000136673 0.000183988 -6.9758e-05 -4.83745e-05 0.000229112 0.000107042 0.000251177 -0.000288394 2.59186e-05 -0.000189796 0.000227141 0.000728651 0.000359213 6.97765e-05 0.000198418 0.000108529 -4.72453e-06 8.88563e-05 6.45768e-05 2.84288e-05 -7.58898e-06 -7.95425e-05 3.17749e-05 2.73152e-05 -2.55834e-05 -9.41443e-05 0.000106976 -7.95514e-05 -0.000154084 9.7947e-06 0.000121362 7.68731e-05 -6.70051e-05 -3.47824e-05 -0.00020148 6.98629e-05 0.000322883 0.000217483 6.37219e-05 0.000657146 0.000913052 0.000330116 0.000219596 0.000278369 -0.000654998 0.00178614 9.7007e-05
4.14992e-05 0.00023019 5.84959e-07 6.26252e-05 6.68166e-05 3.84203e-06 0.000106036 0.000324992 0.000235522 -1.62692e-05 -7.36343e-05 8.35108e-05 5.3432e-06 0.000283313 0.000491234 1.80906e-05 6.64782e-05 -0.000135866 2.4104e-05 0.000255445 0.000135485 6.65789e-06 -4.1346e-05 -0.000125223 2.16374e-05 0.000139516 0.00204349 -2.77758e-05 -5.14816e-05 -2.55977e-06 -1.48611e-08 3.97072e-05 0.000102579 0.00014871 2.17871e-06 -2.86446e-05 3.26475e-05 0.00021554 3.12876e-05 -4.00701e-08 0.00043412 3.34706e-05 -0.000158203 0.000205356 -7.7964e-06 0.000116273 0.000600587 0.00119749 0.000103774 -4.35498e-05 -5.19138e-05 0.000158876 0.000658734 0.00148902 -6.02223e-05 -0.000128858 -0.0004529 0.00132002 0.0010428 0.000196706 -0.000677891 0.000517173 -4.64509e-05 0.000129454 2.37575e-05 2.04731e-06 2.3031e-05 4.94148e-05 1.34866e-05 6.38483e-07 -6.70917e-06 1.30501e-05 -5.57567e-05 -1.95796e-05 0.000184152 -0.00011598 -1.40249e-05 1.56349e-05 -6.95396e-05 -0.000146517 -0.000570912 0.000108669 4.92631e-05 0.000272134 0.000234633 0.000753642 0.000566558 -0.000157912 -4.2432e-05 0.000383837 -0.000623105 -0.000364816 0.000291296 0.000166002 3.87642e-05 0.000231837 -0.000577625 0.000567393 -0.000279823 1.6579e-05 -0.000298968 7.68411e-05 0.00117021 -0.000155148 2.76178e-05 8.38441e-05 2.79845e-05 -3.04959e-06 -0.000180122 -0.000180382 0.000161764 -1.76184e-05 -0.00021842 -0.000118002 6.55937e-05 8.70371e-06 -0.000450345 6.68289e-05 0.000147719 -0.000270337 -0.000149499 -5.28524e-05 4.46704e-05 -0.000208444 -5.6959e-05 0.000156745 1.48218e-05 -0.000113047 -0.000264758 -5.42427e-05 0.000580981 0.00143755 -0.000554549 0.000558831 0.000641177 -0.000623067 0.00358138 0.000421404
-6.71105e-06 -1.89355e-06 -2.24114e-07 -3.88915e-06 1.58328e-05 1.62416e-06 6.09776e-06 -8.89491e-06 -3.32498e-06 8.32724e-07 1.60297e-05 1.70877e-05 -5.84632e-07 2.67145e-07 1.86539e-05 5.5515e-08 3.94739e-06 8.98261e-05 7.49962e-06 -7.25371e-07 -4.2973e-06 1.44415e-07 2.42737e-05 4.80187e-05 -7.10693e-06 9.34594e-06 -2.77758e-05 3.0702e-05 1.1577e-05 1.81037e-05 1.48728e-06 1.76399e-05 1.25216e-05 8.17417e-06 -1.01376e-06 1.82394e-05 3.19117e-05 1.85994e-05 2.94145e-06 1.14132e-05 1.93218e-05 8.87182e-07 1.87278e-05 2.03227e-06 1.51648e-06 -1.79665e-06 1.20405e-05 3.4745e-05 0.000101652 1.13472e-06 9.17985e-06 6.60808e-06 3.57423e-05 7.215e-05 7.03148e-06 -7.89403e-06 3.737e-05 -8.88141e-06 6.81551e-05 5.24237e-06 -9.73167e-06 -0.000242734 3.53086e-06 -1.04652e-05 -2.12161e-05 2.16553e-08 -4.78039e-06 -7.3821e-07 1.26231e-05 1.51912e-06 -7.47754e-06 -8.31477e-06 4.62376e-06 -5.23872e-07 -1.83484e-05 1.363e-05 4.37596e-06 -1.52731e-05 2.3056e-05 4.28858e-05 6.63618e-05 -7.12283e-06 7.05641e-06 5.79318e-06 8.68227e-06 -1.26455e-05 -6.69713e-05 -1.83727e-06 1.63441e-05 4.72783e-05 8.13547e-05 6.28884e-05 -5.39615e-05 9.22542e-06 -8.37042e-06 7.84121e-07 0.000139571 5.02593e-05 9.08063e-05 -6.1355e-07 1.09891e-05 3.54845e-05 0.000134615 0.000122152 -2.63732e-05 -7.12748e-06 -9.51542e-07 5.48467e-07 3.9514e-06 -5.23041e-06 -1.89883e-05 -3.61353e-06 -6.85703e-07 -2.26241e-05 -3.79441e-06 3.1814e-05 1.07267e-05 -1.16257e-05 -4.77236e-06 -7.66743e-06 -5.72731e-06 2.63594e-05 1.05685e-05 -1.80682e-05 -1.16525e-05 -9.30892e-06 -3.44707e-05 1.09636e-05 -1.33499e-05 -3.92232e-05 3.40515e-05 -4.0947e-05 -1.2474e-05 6.04184e-06 4.3011e-05 4.18034e-05 9.80254e-05 2.25614e-05
-0.000241896 -3.67049e-05 4.32656e-06 2.63288e-05 -8.68948e-06 -1.1779e-06 -3.89508e-05 -5.33762e-05 6.90867e-05 -2.16232e-06 0.000112224 5.0505e-05 2.85864e-06 -0.000122054 9.86728e-06 1.09752e-05 0.000108523 -2.76611e-05 -1.90252e-06 -3.4615e-05 -0.000210659 1.08473e-05 9.10228e-05 1.31756e-05 -6.67037e-06 -2.09293e-06 -5.14816e-05 1.1577e-05 0.000457915 0.000146542 -1.19459e-05 1.48515e-06 9.56279e-05 2.68616e-06 1.60986e-06 1.61758e-05 8.84499e-05 -0.000119839 2.28323e-06 6.30951e-05 0.000137843 -1.54405e-05 0.000107581 -0.000174349 2.62859e-06 -0.000101566 0.000250516 0.000212529 -0.00020058 2.38586e-05 2.41898e-06 0.000367822 -5.24716e-06 5.15353e-05 -5.34361e-06 -2.2276e-05 0.000286983 -0.000175945 0.000351089 1.4826e-05 3.1084e-05 -0.000251899 3.86113e-05 -7.279e-05 -0.000143091 9.01623e-06 -5.81403e-05 -4.31015e-05 0.000140221 -5.23079e-06 -3.63227e-05 3.64064e-05 0.000132546 8.45419e-06 -0.000108248 0.000142885 9.63169e-06 -1.94109e-05 -7.21975e-05 0.00023301 0.000230341 8.47312e-06 1.87816e-05 -2.18963e-05 0.00017773 -6.75601e-05 0.000110903 -1.08402e-05 0.000158426 8.72356e-05 9.40752e-05 0.00016171 0.000286525 2.4493e-05 1.28237e-05 -5.45205e-06 0.000154412 0.00039509 6.05353e-05 2.22111e-05 2.90167e-05 0.000194707 0.000239611 0.000111958 3.10623e-05 -0.000328174 -0.000139858 2.7715e-06 0.00012125 -1.05257e-05 -2.53892e-05 3.88184e-06 0.000140872 0.000152498 -2.61019e-05 0.000171347 0.000147598 -6.72877e-06 -4.47672e-05 3.05393e-05 0.000112101 -3.20091e-05 0.000108284 -7.4866e-05 0.00020047 5.82816e-05 -4.14595e-05 0.000297655 3.97332e-05 1.90768e-06 0.000435785 0.000495492 0.000348919 0.00024504 0.000314103 0.000277576 0.00199695 0.000193041
-6.03274e-06 -0.000176584 7.25679e-07 5.07675e-05 0.000132718 5.49548e-06 -6.7878e-05 0.000156521 -1.99851e-05 1.07922e-06 9.25125e-05 0.000283421 -1.00533e-05 -1.36515e-05 0.000189859 1.45811e-05 0.00017679 0.000305971 7.40781e-06 3.61371e-05 -0.000132421 1.40689e-05 0.000116761 0.000207114 -1.32036e-05 8.03742e-05 -2.55977e-06 1.81037e-05 0.000146542 0.000868843 -3.15997e-06 2.33058e-05 -5.0487e-05 -1.13341e-05 4.82145e-06 0.000151383 1.56643e-06 0.000111583 1.94064e-05 6.79957e-05 7.70337e-05 1.89243e-05 0.000121483 -0.000105029 3.99448e-07 -8.71678e-05 0.000105355 0.000553112 0.000212913 -6.8109e-06 6.08278e-05 3.0996e-05 0.000282673 0.00083002 4.48084e-05 -6.05481e-05 0.000270977 0.000588656 0.00050671 0.000112155 1.35717e-05 -0.000260557 1.9117e-05 -0.000166038 -2.45368e-05 -1.24579e-06 -1.66387e-06 4.10237e-05 7.0917e-06 6.59903e-07 0.000104617 7.5668e-05 0.000429769 -1.2886e-05 4.73081e-05 0.000251269 1.39339e-05 -9.1656e-05 0.000227181 0.00042163 -5.27647e-05 7.39772e-05 -0.000108746 0.000108661 0.000425606 0.00017778 5.99587e-05 3.45206e-06 0.000136404 0.000385778 0.000307628 0.000438095 6.9076e-07 4.28425e-05 2.39948e-05 0.000132395 0.000310202 -7.16914e-05 5.52089e-05 -1.80156e-05 0.000236987 0.00056438 0.00103588 0.000534156 0.000105245 -0.000609808 -0.000279333 1.287e-05 -1.96286e-05 8.52144e-05 -0.000113217 3.325e-05 0.000144823 -1.48008e-05 -1.63444e-05 0.000455163 0.000221905 -1.2213e-05 9.0874e-05 0.000314121 0.000259699 -5.41516e-05 0.000218074 0.000187927 0.000407823 9.15827e-05 -0.000122716 0.000418439 0.000343597 -0.000254721 0.000383458 0.00131398 0.000952562 8.69039e-05 0.000886194 0.00123937 0.00263777 0.000577465
-4.45302e-07 2.10097e-05 -2.5842e-06 2.95603e-06 6.89765e-06 8.32442e-07 9.48901e-06 1.05981e-05 1.27449e-05 4.013e-07 2.41546e-06 8.18563e-06 -9.72281e-07 6.39037e-06 2.03674e-05 -1.6772e-06 -1.53544e-07 2.58149e-05 2.23586e-06 1.1687e-05 2.91735e-05 -1.8828e-06 3.2492e-06 1.34443e-05 1.64355e-06 -2.0524e-06 -1.48611e-08 1.48728e-06 -1.19459e-05 -3.15997e-06 6.93266e-06 1.90294e-06 -4.62587e-06 -1.33652e-05 4.88102e-07 4.18609e-06 1.05388e-06 -1.95908e-06 5.30526e-07 1.04724e-06 3.88463e-06 2.85725e-06 2.05861e-06 2.14537e-05 3.37042e-06 -1.72365e-06 2.00955e-05 2.13543e-05 2.13274e-05 -1.78037e-08 3.05834e-07 1.76316e-05 1.34871e-05 1.20217e-05 -1.4133e-07 7.99433e-07 1.01684e-05 9.66879e-06 2.20437e-05 -3.54495e-06 1.88338e-06 1.41113e-05 2.48656e-06 1.66593e-06 1.07339e-06 -4.04927e-06 4.99264e-06 1.77084e-06 -5.05208e-06 7.92065e-07 5.28312e-06 5.20893e-06 -7.04386e-07 -2.60963e-08 4.97161e-06 3.95898e-06 1.88148e-06 5.48688e-06 3.62624e-06 -1.71342e-06 1.76397e-05 3.15804e-06 2.31253e-07 2.79973e-06 4.60488e-06 1.29675e-05 4.37327e-06 8.64525e-07 -3.22572e-06 -4.00555e-06 6.56064e-06 1.94577e-05 3.09598e-05 1.2014e-05 4.21101e-07 3.55679e-06 1.43675e-05 2.93625e-05 3.57968e-05 6.17931e-06 1.21584e-06 8.40723e-06 2.66384e-05 5.49348e-05 4.19853e-06 2.33008e-05 1.55445e-05 2.41959e-06 1.04545e-05 1.19868e-05 1.19861e-05 8.31534e-07 8.30865e-06 1.12015e-05 -3.48696e-08 1.60435e-06 1.95085e-06 -3.56301e-06 4.226e-06 -7.7952e-07 -6.90287e-06 -8.17202e-07 3.12337e-07 2.00564e-07 -6.0228e-06 -4.75657e-06 6.30958e-06 8.52563e-06 1.17582e-05 1.11384e-05 1.36454e-05 2.26713e-05 2.7836e-05 9.98608e-06 2.88795e-05 5.80842e-05 7.11184e-05 6.82852e-07
1.66736e-05 4.31807e-05 -1.77767e-06 -0.000138125 -3.84526e-05 3.40631e-06 -6.40318e-05 4.63353e-05 1.87949e-05 -2.78596e-06 -1.12615e-05 2.92597e-06 7.09495e-06 5.63083e-05 -0.000117202 -1.77712e-06 1.33731e-05 0.000219831 1.65567e-06 1.97994e-05 -2.40956e-05 5.15809e-06 -1.63674e-05 7.88137e-05 -5.4776e-06 -7.54239e-05 3.97072e-05 1.76399e-05 1.48515e-06 2.33058e-05 1.90294e-06 0.000341398 8.20625e-05 -0.000122973 6.6353e-06 0.000105883 8.47042e-05 3.59146e-05 1.05126e-05 8.23479e-05 -3.93255e-05 3.52453e-06 -5.33365e-05 0.000153599 2.7218e-05 9.55103e-07 5.17233e-06 -8.93093e-05 0.000347546 1.70521e-05 3.06152e-06 -1.22465e-05 9.58507e-05 0.000226854 6.18514e-06 -2.1802e-05 -5.95129e-05 -8.45504e-05 0.000285077 -2.26478e-05 3.99854e-05 -0.000339625 4.27311e-05 -5.67491e-05 -8.27583e-06 1.86801e-06 3.30955e-05 -3.73722e-05 0.000103354 -8.31445e-06 -8.06431e-05 -6.54415e-05 5.46484e-05 -1.30094e-05 -3.25845e-05 1.62949e-06 8.08084e-06 -0.000115755 9.50828e-05 -7.9985e-05 0.000139722 -7.19652e-06 7.37326e-05 2.46819e-05 -0.000134919 -2.24015e-05 -9.26078e-05 -2.04455e-05 4.64947e-05 0.000188088 0.000136588 2.71072e-05 -0.000284775 0.000109383 4.71771e-05 4.70157e-05 0.000432262 -6.07068e-05 0.000395006 5.34416e-05 7.30299e-05 0.00023998 0.000287877 0.000323194 -4.39525e-05 -0.000114137 -7.00701e-05 2.19143e-06 -0.000227172 -0.000279338 1.85583e-05 1.16076e-05 -0.000197926 2.06289e-05 2.25808e-05 0.000123709 8.81804e-05 -2.97186e-05 8.55076e-05 -1.6263e-05 -0.000257934 1.50155e-05 0.000190171 2.32672e-05 -0.000121345 0.000107486 7.28543e-05 -8.91126e-05 -0.00021593 6.778e-05 7.90262e-05 -0.000419611 -9.06196e-05 -8.52986e-05 -0.000143106 -4.43244e-05 0.000206573 -0.000142052
4.91577e-05 0.000150419 3.50097e-06 -4.09104e-05 -6.13217e-05 1.47069e-06 7.65486e-05 9.00465e-05 0.000194869 -4.80883e-06 0.00010957 5.09474e-05 1.54778e-05 0.000121288 0.000289126 -1.64389e-05 9.06539e-05 -1.5815e-05 2.24245e-05 6.59808e-05 0.000298259 -7.03477e-07 0.000112104 1.28742e-05 1.6605e-05 2.57316e-05 0.000102579 1.25216e-05 9.56279e-05 -5.0487e-05 -4.62587e-06 8.20625e-05 0.000707 0.000112978 5.5266e-06 -4.12645e-05 0.000249068 0.000164666 1.27768e-05 0.000115528 0.000250945 1.80552e-05 -9.38613e-05 0.000268961 7.54128e-05 -4.51171e-05 0.000509531 0.00050709 0.000442448 1.33086e-05 -4.51107e-05 0.000376189 0.000267542 0.000701782 4.92756e-05 1.33949e-05 0.000193597 0.000355781 0.000688645 5.64317e-05 2.10015e-05 0.000309083 5.99081e-05 -5.6958e-05 1.79905e-05 8.88959e-06 2.18966e-05 -3.49789e-05 -0.000129173 -1.25861e-06 -0.000117013 -4.48726e-05 -1.41435e-05 9.03714e-06 -2.3996e-05 0.000162266 -8.21655e-06 7.80625e-05 3.91536e-05 0.00020771 -0.000124332 -7.33158e-07 0.000102417 7.73061e-05 0.000297254 0.000227095 0.000217808 -2.84473e-05 5.76876e-05 -0.000154446 0.000138176 0.000765509 0.000600881 9.43423e-06 -3.60089e-06 3.97521e-05 0.000396117 0.00054992 0.000775423 6.48859e-05 -3.94687e-05 0.000209841 2.52169e-05 0.000387013 5.64609e-05 -0.00032737 0.000139756 1.53176e-07 -0.000131724 -0.000155621 -8.61188e-05 1.58106e-05 -0.000154566 -0.000213858 -2.77593e-07 -8.99286e-05 -0.000140001 3.00068e-05 0.000148605 2.77812e-05 0.000324513 4.08098e-05 0.000232261 -0.000104086 -7.57376e-05 -3.95689e-06 0.000103282 8.15201e-06 -0.000180475 0.000120132 5.12002e-05 4.09675e-05 -0.000338784 0.000348904 0.000340551 0.000436565 -0.00124515 0.000700285
0.000112449 0.000146393 9.02883e-06 0.000118381 0.000233213 -1.49345e-05 3.96944e-05 0.000214569 6.54462e-05 8.70321e-06 0.000144233 0.00045136 3.74236e-06 0.000149547 0.000178616 -9.73776e-06 7.7199e-05 0.000164607 1.2701e-05 1.56576e-06 0.000315968 2.07241e-05 8.84923e-05 0.00034161 -5.63963e-06 3.40919e-05 0.00014871 8.17417e-06 2.68616e-06 -1.13341e-05 -1.33652e-05 -0.000122973 0.000112978 0.00129315 -2.92067e-05 -5.58372e-05 0.000205499 0.000414839 -6.62456e-07 2.3157e-05 0.000357944 2.18286e-05 -2.25633e-05 0.000267311 0.000104316 0.000252793 0.000421516 0.000630929 0.000175409 9.92198e-06 1.84498e-05 6.23092e-05 0.000892556 0.00109166 1.96752e-05 0.000140129 8.80521e-05 0.00139704 0.000289063 0.000144955 -2.04968e-05 0.000878103 2.19518e-05 0.000215109 6.19896e-05 8.22046e-06 0.000144081 -0.000171404 -0.000304797 1.46072e-05 0.000192868 6.13273e-05 -0.000272656 3.44688e-05 0.000127503 -0.000200786 3.25279e-05 6.24002e-05 0.000374493 0.000286609 8.08617e-05 3.03984e-06 -1.48862e-06 0.000414171 0.000372491 0.000896344 0.000629379 5.73982e-05 -6.50543e-05 0.000340443 0.000373122 0.00111404 0.00102481 -5.84146e-05 3.76915e-05 -1.05645e-05 0.000207979 0.00181747 0.0010655 -7.42509e-05 7.55569e-05 0.000128676 0.00125236 0.000617763 0.000122989 0.00010757 8.2967e-05 1.69323e-06 0.000148751 -4.18552e-06 -0.00018423 3.85874e-06 0.000244847 -8.89534e-05 4.25366e-05 7.37208e-05 -0.000148646 3.36184e-05 5.98942e-05 0.000184102 8.03017e-05 0.000126622 -0.000225852 5.12058e-05 -6.04406e-05 -0.000203711 -0.000112361 0.000178662 0.000355547 -0.00031707 0.0001984 0.00147341 6.17198e-05 -7.88682e-05 0.000846888 0.00100255 0.00238675 0.00103485
-2.75516e-06 1.47122e-06 -5.12012e-08 -1.88171e-06 -2.39971e-06 2.58103e-07 1.22859e-06 1.29125e-06 1.00172e-05 -8.17481e-07 -2.74845e-06 1.29806e-06 4.02478e-07 -2.61279e-06 1.15264e-05 1.14332e-06 -9.53434e-07 -3.3286e-06 -1.51829e-06 3.83605e-06 1.38739e-06 -1.46013e-07 7.99416e-07 -8.36007e-07 3.13252e-06 3.34499e-06 2.17871e-06 -1.01376e-06 1.60986e-06 4.82145e-06 4.88102e-07 6.6353e-06 5.5266e-06 -2.92067e-05 3.29394e-06 2.802e-06 -8.9225e-07 -4.04272e-06 -2.85504e-07 5.16626e-06 2.53232e-06 -3.05461e-07 4.30258e-06 8.17972e-06 1.26622e-06 1.62017e-07 1.61982e-06 1.88023e-06 1.68349e-05 1.22032e-06 1.22252e-06 1.28065e-05 7.67243e-06 1.2849e-05 5.35521e-07 -1.7284e-06 7.84738e-06 3.93113e-06 2.09721e-05 -1.66259e-06 3.17069e-07 -5.0271e-06 5.23607e-06 -5.26142e-06 3.9463e-07 -1.74765e-07 -8.87387e-07 9.74103e-06 1.44475e-06 -2.75063e-06 -3.17903e-06 -3.35996e-06 4.42568e-06 2.23459e-06 1.80441e-06 5.74081e-06 1.20002e-06 3.12391e-06 -3.16645e-06 -3.86748e-06 3.0365e-06 1.39988e-06 4.19562e-06 -1.40632e-06 -1.96342e-06 6.04233e-06 1.00736e-05 2.66913e-06 1.45633e-06 -6.69286e-08 7.52892e-07 -1.38802e-06 2.94402e-06 3.12536e-06 -5.14348e-07 3.7789e-06 9.18952e-06 3.07469e-06 8.67043e-06 2.90458e-06 -2.85274e-06 6.08042e-06 2.17363e-05 4.29769e-05 -1.96664e-06 -1.17614e-05 -7.43987e-06 1.97933e-07 -9.31132e-06 -1.04187e-08 1.35718e-05 2.45777e-06 -8.84698e-06 5.45893e-06 -1.06606e-06 -3.39254e-06 2.8476e-06 -1.988e-06 5.0436e-07 -8.69401e-06 -1.56373e-05 -7.20757e-06 4.81662e-06 1.91726e-06 4.71718e-06 6.50475e-06 2.67378e-06 7.70076e-07 -2.07406e-06 5.27468e-06 1.01338e-05 4.45917e-06 1.04314e-05 1.9996e-07 -1.02152e-06 6.90872e-06 1.32036e-05 -1.12439e-05
2.21131e-05 -2.73093e-05 -1.94553e-06 -6.25335e-05 6.63979e-05 1.31871e-06 -9.92717e-05 -0.000101464 4.92563e-05 2.06235e-06 -4.93707e-05 -2.72088e-06 -4.93776e-06 -6.36607e-05 6.40614e-05 -1.68187e-06 5.66189e-05 0.000143357 2.20427e-06 5.49302e-05 -0.00028742 2.91052e-06 4.62743e-05 0.00012769 -1.2871e-05 2.06017e-05 -2.86446e-05 1.82394e-05 1.61758e-05 0.000151383 4.18609e-06 0.000105883 -4.12645e-05 -5.58372e-05 2.802e-06 0.000456804 0.000142709 -7.19598e-05 6.80685e-06 0.00014644 -7.67548e-06 2.21187e-05 0.000188251 -7.13563e-05 -5.97009e-06 -0.000154777 3.91573e-05 0.000365337 1.51311e-05 4.64074e-06 9.35291e-06 -2.22093e-05 9.83351e-05 0.000172032 1.17497e-05 -0.000179614 0.000194344 4.96028e-05 0.000121057 7.26211e-05 -4.72363e-05 -0.00039202 1.59527e-05 -0.000119697 -8.40895e-05 -1.58061e-06 -4.93564e-05 1.69067e-05 0.000116007 -5.94077e-06 0.000174692 -0.000121298 0.000104001 -1.55603e-05 -7.12046e-05 9.71211e-05 -1.78373e-05 -0.00012254 1.46203e-05 0.000193221 -1.73227e-05 2.96617e-05 -4.83794e-05 1.03385e-05 9.35053e-05 -0.000236208 -0.000237831 1.13604e-05 0.000165506 0.000425827 0.000215004 -6.98167e-05 -0.000662647 0.000107376 -2.299e-05 0.000154099 -1.92523e-05 -0.000952419 -0.000536089 4.12804e-05 8.83709e-05 0.000422788 0.000820585 -0.00027356 -5.00895e-05 0.000100663 0.000233496 1.39933e-06 7.26739e-06 -3.62229e-05 -0.000162216 1.24959e-05 -0.000241374 -0.000199828 3.88429e-05 3.92683e-05 -2.78804e-05 1.65836e-05 -0.000173114 -0.000144847 -9.23689e-05 -3.70921e-05 0.000235127 -0.000166631 -0.000122496 4.75158e-05 -2.01791e-05 2.68643e-05 -5.09031e-05 -8.07012e-05 1.49528e-05 4.33421e-05 0.000478345 -0.000190517 0.000199319 0.000162 0.000875197 -0.000494459
-9.55056e-06 8.76008e-05 1.57734e-06 4.48553e-05 0.000136666 1.81358e-06 -0.000103013 -0.000216941 6.62995e-06 4.35569e-06 -5.16678e-05 2.85746e-05 -3.25508e-07 0.000130529 0.000240284 -1.96974e-05 0.000124809 0.000374833 2.6966e-05 -1.19359e-05 -0.000172383 1.2156e-05 4.70722e-05 -9.28029e-05 1.12558e-05 6.30504e-05 3.26475e-05 3.19117e-05 8.84499e-05 1.56643e-06 1.05388e-06 8.47042e-05 0.000249068 0.000205499 -8.9225e-07 0.000142709 0.00124495 0.000596388 7.00224e-07 8.8371e-05 0.000433832 4.45473e-05 0.000143366 0.000268272 7.10593e-05 -4.42249e-05 0.000236967 1.80237e-05 0.000625088 7.22957e-06 7.33537e-06 0.000459092 0.000283752 0.000663799 5.22721e-05 -2.23881e-05 0.000482996 0.000494064 0.000654861 4.19178e-05 0.000149202 -0.00047277 2.02198e-05 -6.05184e-06 0.000108242 4.30874e-06 -7.35329e-05 -0.000197752 -7.37107e-05 6.63572e-06 -9.2065e-05 0.00018744 -0.000172631 -2.42563e-05 -0.000238711 -7.93981e-05 2.12154e-05 -4.05737e-05 9.07952e-05 9.25847e-05 0.000493837 -3.9582e-06 7.03102e-05 0.000235961 4.16133e-07 0.000437079 4.14348e-05 1.89761e-05 0.000138812 0.000594801 0.000353027 0.000522075 0.000127133 0.000135561 -1.19328e-05 0.00027071 0.000801005 0.00126187 0.00100089 5.24444e-05 4.20799e-05 0.000595963 0.00148816 0.00129408 8.13557e-05 4.05573e-05 0.000252679 -1.05633e-06 -3.0947e-05 -7.5604e-05 9.99385e-05 9.14265e-06 -0.000154838 -5.15644e-05 9.08566e-05 -8.65033e-05 -1.52781e-06 -5.36848e-06 -3.09239e-05 5.22863e-05 0.000127422 4.30766e-06 6.71914e-05 0.000167638 0.000260053 8.15009e-05 -5.16565e-06 0.000228949 -0.000114601 -0.00020427 0.000208538 3.10372e-05 -0.000463043 -0.000176542 -6.96443e-05 -0.000556206 -0.000129377 0.000296503
0.0002558 0.000131386 5.19435e-06 8.34756e-05 0.000370724 3.31096e-06 0.000132374 1.89313e-05 -8.1585e-05 -2.34329e-06 0.000103389 -4.00679e-05 1.10885e-05 0.000392773 -5.02142e-05 3.82191e-05 -9.82255e-06 0.000754832 -7.26193e-06 0.000231279 0.000788869 -3.32151e-06 -0.000220856 0.000338425 1.17035e-05 0.000234148 0.00021554 1.85994e-05 -0.000119839 0.000111583 -1.95908e-06 3.59146e-05 0.000164666 0.000414839 -4.04272e-06 -7.19598e-05 0.000596388 0.00305045 -8.0911e-05 4.32451e-05 0.000595099 9.51561e-05 -5.24531e-05 0.000622449 2.52764e-05 0.000280418 -0.000522467 0.00113547 0.00222457 -6.59436e-05 0.000208383 -0.000113573 0.00218642 0.000380709 0.000138355 0.000100739 0.000213987 0.00166316 0.00120543 8.76356e-05 0.000108175 0.000492197 0.000107368 0.000322211 0.000275816 8.53993e-06 3.08079e-05 1.13287e-05 -0.00041394 2.54085e-05 8.75214e-05 -0.000257622 0.00017098 -8.82133e-06 0.00010223 -0.000248762 2.03205e-05 0.000128769 0.000523531 0.000177492 0.0014337 -1.594e-05 0.000108405 0.000191585 0.000580398 0.000974237 6.39613e-05 6.12404e-05 -9.6349e-05 0.000104082 0.00131812 0.000134357 0.000603279 -2.89014e-05 5.85632e-05 0.000318496 0.000715213 0.00240469 0.000876192 4.40022e-05 -6.28788e-05 0.000156223 0.00214771 0.00102466 0.000205494 0.000235939 -0.000516933 3.55831e-06 -0.000198138 2.29201e-05 0.000186636 2.61128e-06 8.54003e-06 0.000278161 8.15581e-05 -0.000232358 0.000355274 2.22284e-05 6.35837e-05 0.000562768 8.4942e-05 2.13342e-05 -0.000413326 0.000576952 -0.000169255 7.8067e-05 0.000267638 -0.000384983 0.000772439 0.000410296 -0.00100904 -0.000355695 0.00089323 0.000246284 0.000984287 0.0024745 7.77039e-05 0.00109102
9.21626e-07 4.5692e-06 -1.46139e-08 4.98098e-06 -4.95074e-07 6.93773e-07 2.3702e-06 1.18162e-05 8.12798e-06 -4.99939e-06 9.65499e-07 6.58818e-05 3.54508e-06 3.04094e-06 1.76973e-05 -4.36597e-06 1.08443e-05 -2.13949e-06 6.16433e-06 1.23653e-06 -2.21127e-05 2.3077e-06 1.10743e-05 8.70457e-07 -4.39321e-06 2.65579e-06 3.12876e-05 2.94145e-06 2.28323e-06 1.94064e-05 5.30526e-07 1.05126e-05 1.27768e-05 -6.62456e-07 -2.85504e-07 6.80685e-06 7.00224e-07 -8.0911e-05 2.5e-05 -6.4241e-06 -4.23791e-05 -6.39723e-06 8.43217e-06 4.77196e-06 1.32146e-05 9.49181e-06 5.24819e-05 -3.76087e-05 -5.67518e-05 3.40766e-06 6.68991e-06 7.51171e-05 4.0959e-05 9.86617e-05 -5.62571e-06 2.50092e-06 1.22774e-05 1.82141e-05 5.95043e-05 -4.35757e-06 -2.57138e-06 5.37158e-05 1.34441e-06 -2.10764e-05 4.60924e-06 -3.69577e-07 1.07323e-06 9.23711e-06 1.82015e-05 2.08567e-06 5.80175e-06 3.48657e-05 -2.36905e-05 -1.52113e-05 1.89547e-06 -1.91284e-05 4.6253e-06 3.41728e-06 -7.26068e-06 4.25938e-06 9.16591e-06 9.53516e-06 3.36746e-06 2.05126e-05 5.4275e-06 2.01637e-05 3.67517e-05 7.64431e-06 7.79807e-06 3.18696e-05 2.56551e-05 0.000124045 8.16108e-05 1.75385e-05 -1.89538e-06 -2.71962e-06 8.11576e-05 0.000115468 0.000129755 4.71521e-06 -8.15778e-06 5.826e-05 5.76536e-05 0.000101816 8.51627e-06 -3.32419e-05 6.54628e-07 1.17133e-06 -2.60116e-06 -1.07029e-05 -7.81694e-06 -2.84642e-06 1.43451e-05 7.71689e-06 8.77044e-06 3.18198e-05 2.70713e-05 3.5334e-05 2.1114e-05 2.56021e-05 2.9316e-05 -2.24439e-05 2.1438e-05 1.81096e-05 4.24966e-05 -2.77007e-06 -6.76583e-07 3.84877e-05 -2.07614e-05 -9.91133e-06 0.000100734 0.000154533 4.00334e-05 5.47564e-06 5.00197e-05 6.04509e-05 0.000247543 9.76322e-05
-5.49135e-06 4.36278e-05 9.24507e-07 -3.54145e-05 7.93524e-05 1.68383e-06 -3.58806e-06 3.05318e-07 7.95183e-05 8.32681e-06 -0.00012045 7.49042e-05 -3.73483e-06 -0.000176433 4.90903e-05 -8.15147e-07 0.000114641 0.000195584 3.02631e-06 9.18554e-05 -5.70996e-06 4.48387e-06 6.3602e-05 -1.5106e-05 6.19496e-06 3.40273e-05 -4.00701e-08 1.14132e-05 6.30951e-05 6.79957e-05 1.04724e-06 8.23479e-05 0.000115528 2.3157e-05 5.16626e-06 0.00014644 8.8371e-05 4.32451e-05 -6.4241e-06 0.000669576 2.11824e-05 3.16342e-05 0.00017109 -9.16787e-05 4.47771e-05 -9.24644e-05 0.00037023 0.000369452 0.000401953 3.1742e-05 -8.28974e-05 0.00016714 0.000119964 0.000447648 1.84708e-05 -5.80564e-05 0.000123338 0.000357968 0.00069053 -2.62622e-05 5.57363e-05 1.60642e-05 7.41401e-05 -5.90733e-05 -1.06067e-05 3.0051e-06 -1.92269e-05 -2.82703e-05 0.000115605 -6.81974e-06 -6.93622e-05 -0.000202967 0.000170447 1.05476e-05 4.84437e-05 1.40173e-05 -1.31217e-05 -1.21982e-05 2.3133e-05 5.06966e-05 1.97288e-05 3.96721e-05 -1.85107e-05 0.000203646 0.000176964 5.36231e-05 9.34896e-06 -5.89537e-05 5.89247e-05 0.000206885 0.000182555 0.00041595 0.000194279 8.79183e-05 -1.1906e-05 -8.34706e-05 0.000343472 0.000252396 0.000748315 2.1543e-05 1.82972e-05 0.000199939 0.000419327 0.000444734 -1.19399e-05 0.000129529 0.000243619 -3.56921e-06 -1.55724e-05 9.75373e-05 5.67956e-05 4.75614e-06 -0.000301958 6.32174e-06 2.6379e-05 -0.000429355 -6.79747e-05 6.09435e-05 -0.000201708 -6.7993e-05 -4.00199e-05 2.2487e-05 0.000108312 1.46007e-05 -3.62604e-05 0.000116107 0.000137964 7.72046e-05 8.67681e-05 6.84928e-05 0.000135003 0.000165823 7.03333e-05 0.000256479 0.000212484 0.000173781 -7.60651e-05 0.000561431
8.84878e-05 0.000178336 2.96822e-06 7.09469e-05 0.000287154 4.78584e-06 0.0001671 0.000166473 0.000184332 1.57908e-05 0.000264118 -8.47325e-05 -3.67828e-07 3.93427e-05 0.000384671 -1.00227e-05 0.000166112 -2.32477e-05 3.69839e-05 5.58587e-05 0.000529343 4.09081e-06 0.000219351 0.000165917 4.93457e-06 7.11029e-05 0.00043412 1.93218e-05 0.000137843 7.70337e-05 3.88463e-06 -3.93255e-05 0.000250945 0.000357944 2.53232e-06 -7.67548e-06 0.000433832 0.000595099 -4.23791e-05 2.11824e-05 0.00248102 2.95806e-05 0.000283555 0.000364089 0.000115108 0.000182857 0.000690888 0.00176755 0.000370121 -5.81934e-05 -7.05778e-05 0.000824578 0.00074732 0.00188434 4.98586e-05 0.000105708 0.000856629 0.00167558 0.00242864 6.12832e-05 -0.000277407 0.00052117 0.00011218 -8.34988e-05 0.000275589 5.99035e-06 0.000195614 2.64831e-05 7.01024e-05 5.41693e-06 7.32062e-05 2.58331e-05 -8.46898e-06 7.12334e-05 -9.29309e-05 0.000780311 -4.11819e-05 0.000134893 0.000127636 0.000478852 0.000694212 3.78975e-05 4.50313e-05 0.000109298 0.000619949 0.00135272 0.00094757 5.51504e-05 -3.8638e-05 9.09761e-05 -0.000402166 0.000133193 0.00178109 0.000172364 0.000106396 0.000390801 0.000153655 0.00278655 0.00033991 0.000122031 0.000121574 0.000645232 0.00205319 0.00149056 0.000275162 0.000144274 1.23691e-05 2.83007e-06 0.000267469 -0.000313744 0.000131742 -1.45786e-06 -1.11165e-05 0.000236326 3.55486e-05 -0.00014769 -5.75021e-05 4.42412e-05 -6.90578e-05 0.000261034 0.000567896 -8.2245e-05 -0.000238284 0.000359349 0.0011593 -3.74004e-05 -0.000120889 0.00108501 0.00031576 -0.000259054 0.00159779 0.00257348 0.000338434 0.000589445 0.00042312 -0.00152777 0.00693531 0.000566327
1.92032e-05 3.06688e-05 -9.55038e-07 3.44011e-05 2.16164e-05 1.56675e-06 -2.3873e-05 3.07379e-05 4.19287e-05 2.893e-06 1.7325e-06 -7.66381e-05 -1.89689e-05 2.23439e-05 0.000131013 1.06305e-05 1.20931e-05 5.36656e-05 -2.53257e-06 3.9181e-05 7.84088e-05 -1.3892e-06 1.40528e-05 4.53194e-05 9.23158e-06 3.70287e-05 3.34706e-05 8.87182e-07 -1.54405e-05 1.89243e-05 2.85725e-06 3.52453e-06 1.80552e-05 2.18286e-05 -3.05461e-07 2.21187e-05 4.45473e-05 9.51561e-05 -6.39723e-06 3.16342e-05 2.95806e-05 7.86126e-05 3.15503e-05 1.32282e-05 -4.61444e-06 2.14116e-07 1.76424e-05 0.000217243 0.000169465 1.61057e-06 -2.70506e-06 -4.93511e-05 4.46477e-05 5.87024e-05 1.92043e-05 -1.72912e-05 3.45327e-05 0.00012798 0.000174616 1.77497e-05 6.83242e-06 5.37898e-05 -7.07677e-06 6.00132e-06 7.60508e-06 -3.86269e-07 5.37105e-06 1.3391e-05 -2.23627e-07 2.34365e-06 2.35208e-05 2.0993e-05 5.77432e-05 -1.66265e-06 2.06384e-05 4.25436e-06 -4.50641e-05 2.28671e-05 1.14536e-06 -2.02946e-06 -7.24282e-05 -6.6602e-06 1.76793e-05 2.71807e-05 0.000108057 9.89782e-05 3.76992e-05 5.03006e-06 1.11314e-05 9.32725e-06 9.80388e-05 0.000101805 0.000109077 2.68156e-05 7.98176e-06 4.9587e-05 9.23208e-05 9.72918e-05 9.72848e-05 1.13306e-05 7.44443e-06 9.14801e-05 0.000252431 0.00035138 3.47139e-05 4.45254e-05 2.06462e-05 1.3646e-06 -4.29546e-06 -2.24039e-06 -1.39421e-05 -2.3048e-06 -3.92431e-05 3.64388e-05 4.23875e-05 -6.26538e-05 -1.12997e-05 2.30018e-06 -6.61512e-06 7.02309e-05 0.000172805 0.000113689 4.10053e-05 6.41245e-05 4.75105e-05 2.17364e-05 0.000107986 0.000134017 6.55064e-05 0.000101194 3.60553e-05 5.58475e-05 0.000164389 8.02229e-05 0.000316795 0.000625972 0.000761982 0.000172669
-5.23706e-05 5.19259e-05 1.09476e-07 8.95865e-05 8.33192e-05 2.98197e-06 -3.01311e-05 0.0001511 6.1611e-05 2.83264e-06 -0.000140216 5.62285e-05 -5.15726e-06 -0.00023014 7.56365e-06 9.77012e-06 -5.32357e-05 8.37624e-05 1.42757e-05 -6.61403e-06 -0.00020535 1.25633e-06 0.00020159 0.000183826 -1.58674e-05 7.4851e-06 -0.000158203 1.87278e-05 0.000107581 0.000121483 2.05861e-06 -5.33365e-05 -9.38613e-05 -2.25633e-05 4.30258e-06 0.000188251 0.000143366 -5.24531e-05 8.43217e-06 0.00017109 0.000283555 3.15503e-05 0.000924531 0.000260829 -2.47619e-05 -7.21579e-06 5.8942e-05 0.000392749 6.08436e-05 2.3894e-05 9.97076e-05 0.000420238 0.000276149 0.000507179 1.09062e-06 -0.000160953 0.000273009 0.000223455 0.000921936 2.29528e-05 0.000112414 -0.0003001 7.14006e-05 -8.53996e-05 -7.66778e-05 3.47079e-06 -4.65961e-05 0.000138451 0.000252903 -6.53783e-06 -4.0635e-05 -2.20147e-05 0.000236579 -6.18449e-06 -0.000250378 0.000150755 5.79446e-06 7.46438e-05 0.000200591 0.000725549 0.000379414 1.89649e-06 -0.000162943 -0.000249427 0.000402172 -2.08252e-05 -1.36766e-05 4.82024e-05 0.00011877 0.000202589 0.000536468 0.000507899 0.000161861 8.88102e-05 -0.000128677 -0.000111667 0.000444343 6.33851e-05 -0.000373647 -6.1146e-06 0.000157336 0.000525977 0.00108954 0.000155952 7.3561e-06 0.000332824 0.000422203 -2.88518e-06 0.000368274 0.000353966 -7.43237e-05 5.19293e-06 -3.46703e-05 -1.32593e-05 6.73072e-05 -0.000127587 -5.21993e-05 2.48086e-05 -0.000415579 7.93135e-05 0.00067221 -5.01798e-05 -4.50699e-05 -9.79397e-05 0.0006907 5.06514e-05 -0.000155469 0.000994139 0.000343301 -0.000198627 0.000783942 0.0013526 0.00125123 -5.29504e-05 0.000857824 0.00147131 0.00440345 0.000473261
0.000222586 0.000303953 -2.27948e-06 0.000126252 0.000154172 8.14027e-06 0.000157292 0.000437953 0.000266299 -1.14661e-07 2.24934e-05 0.000286782 3.62087e-05 0.000392074 -0.000187469 -4.39975e-05 -0.000308562 -0.000132507 3.3576e-05 0.000275842 0.000517498 9.42196e-06 -1.12504e-05 0.000202713 3.98439e-05 -0.000127688 0.000205356 2.03227e-06 -0.000174349 -0.000105029 2.14537e-05 0.000153599 0.000268961 0.000267311 8.17972e-06 -7.13563e-05 0.000268272 0.000622449 4.77196e-06 -9.16787e-05 0.000364089 1.32282e-05 0.000260829 0.00360975 0.000144037 0.000523484 0.00117746 0.000178064 0.00145168 3.68369e-05 0.000385915 0.000709213 0.00178324 0.000900161 9.00294e-05 0.000377492 9.35417e-06 0.000626772 0.000269618 8.78302e-05 0.000280695 0.00147036 -8.62954e-05 0.000341699 0.000410086 -6.94859e-06 -9.53435e-05 0.000170795 5.13861e-05 1.19419e-05 2.38886e-05 0.000369425 -0.00011853 3.75665e-05 0.000183968 -4.82087e-05 0.000130253 6.70837e-05 0.00130164 0.000201584 0.000530447 -5.82963e-05 -0.00024049 0.00055422 0.000485222 0.00097895 0.00056695 5.12071e-05 -0.000445103 -0.00014562 0.0013998 0.00202368 0.00169678 -4.32441e-05 2.04645e-05 0.000297774 0.00158597 0.00348456 0.00348315 5.27364e-05 -0.000124591 0.000666461 0.00127325 0.00419735 0.000294066 9.17549e-05 4.53963e-05 7.8209e-06 -0.00041539 0.000189168 0.000425171 -1.58184e-05 0.00020014 0.000276322 9.60825e-05 0.000116082 0.000189144 -6.42104e-05 5.43581e-05 -1.14238e-06 -4.96814e-05 0.000132392 -0.000582912 8.61794e-05 3.83773e-05 0.000360588 -7.91287e-05 0.000128548 0.000962641 0.000527752 0.000180738 0.00102999 -0.00018719 0.000348223 0.00147327 0.00391733 -0.00312756 0.00224641
4.53528e-05 8.04617e-05 -1.1312e-07 2.14949e-05 6.89813e-05 1.94842e-06 7.23076e-05 7.32886e-05 8.21838e-05 -2.05824e-06 3.29825e-05 0.000200351 1.32234e-05 5.57363e-05 1.8797e-05 -2.89656e-05 7.52963e-05 0.000166179 4.26403e-06 4.29704e-06 0.000141578 7.50806e-06 2.44926e-05 9.20825e-05 1.80039e-05 9.66678e-06 -7.7964e-06 1.51648e-06 2.62859e-06 3.99448e-07 3.37042e-06 2.7218e-05 7.54128e-05 0.000104316 1.26622e-06 -5.97009e-06 7.10593e-05 2.52764e-05 1.32146e-05 4.47771e-05 0.000115108 -4.61444e-06 -2.47619e-05 0.000144037 0.00014138 6.39044e-05 0.00020379 3.89173e-05 0.000127311 2.85437e-05 5.59692e-06 0.000207607 0.000211793 0.000384801 2.94083e-05 5.22522e-05 0.000112701 0.000233629 0.000112845 3.15824e-05 8.10236e-05 0.000209035 3.27835e-05 2.9119e-05 3.98854e-05 1.54391e-07 1.36522e-05 9.93492e-06 1.68784e-05 2.2593e-06 -2.1448e-05 4.13357e-05 1.75946e-05 5.77601e-06 4.93465e-05 8.1295e-05 1.01401e-06 2.51021e-05 0.000128244 8.06793e-05 -3.00651e-05 -5.09936e-05 4.56038e-05 0.000118262 4.3217e-05 0.000211825 0.000204189 -1.34226e-05 7.95196e-07 0.000109664 0.000125066 0.000364512 0.00030427 1.61419e-05 2.96291e-05 3.79413e-05 0.000261633 0.000618071 0.000500702 2.92923e-05 8.53691e-05 0.000212894 0.000447469 0.000540415 5.01284e-05 1.48146e-05 5.98084e-05 2.78621e-06 -1.46329e-05 -1.18718e-05 2.97081e-05 -2.91035e-06 4.14429e-06 4.70026e-05 8.75975e-06 4.4294e-05 0.000120476 6.6787e-05 5.07115e-05 8.94271e-05 5.55288e-05 7.08206e-07 -2.07428e-05 5.61381e-05 0.000182636 0.000164565 -5.93213e-05 0.000120818 0.000160267 -7.33876e-05 0.000251499 0.000571085 0.000161727 8.28584e-05 0.000217694 0.00034368 0.000834593 0.000702743
0.000135453 6.82276e-05 3.78383e-06 -1.88236e-05 7.93997e-05 -1.55428e-06 0.000166225 9.29143e-05 2.97952e-05 -2.7489e-06 6.29551e-05 0.000197844 7.84965e-06 -2.27756e-05 -0.00028464 2.04881e-06 -0.00017128 4.16459e-05 1.94431e-05 -0.000201896 0.000436543 -1.43388e-05 -8.69625e-05 4.79366e-05 4.6002e-06 0.000242241 0.000116273 -1.79665e-06 -0.000101566 -8.71678e-05 -1.72365e-06 9.55103e-07 -4.51171e-05 0.000252793 1.62017e-07 -0.000154777 -4.42249e-05 0.000280418 9.49181e-06 -9.24644e-05 0.000182857 2.14116e-07 -7.21579e-06 0.000523484 6.39044e-05 0.00104692 0.000228956 -3.41921e-05 -0.000204218 -1.43209e-05 3.23358e-05 -0.000416368 0.000658065 0.00108189 2.81814e-05 0.000173384 -0.000315104 0.000645099 -0.000696951 5.24364e-06 -5.51333e-05 0.000758201 -6.95281e-05 0.000284984 0.000113474 5.54689e-06 0.000116322 0.00012454 -0.000131076 4.59068e-06 5.8905e-05 0.000222738 -8.7295e-05 8.68035e-06 0.000170014 -7.87145e-05 3.52459e-05 -0.000152863 0.000196299 1.69029e-05 1.82352e-05 1.80695e-05 0.000231261 0.000264986 7.50009e-05 0.000612972 0.000564604 2.30019e-05 -0.000390441 -7.91135e-05 0.000178984 0.00121444 0.000988817 -7.02566e-05 0.000114611 0.000367692 0.000275267 0.00181468 0.00167023 -7.06842e-05 0.000125653 0.000129901 0.000957138 0.00146151 9.27979e-05 -0.000103685 -0.000244611 1.53739e-06 -0.000203022 9.36798e-05 0.00032269 -5.23821e-06 0.000131305 8.53449e-05 2.8901e-05 -1.94825e-05 -7.85777e-06 7.53543e-05 -0.000121426 -0.000225265 -9.59367e-05 0.000111635 -0.000349014 8.09925e-05 0.000111497 0.000122478 -0.000110034 2.15868e-05 0.000269422 0.000120545 0.000457533 0.00149129 -0.000173352 -1.55176e-05 0.000750511 0.00121679 0.000768954 0.000924583
5.34051e-05 0.000369195 7.13233e-07 0.000129852 0.000349567 7.43727e-06 0.000356984 0.000333341 0.000595974 4.78235e-06 0.000225497 0.0006219 2.39224e-05 0.00013192 0.000717813 -6.28529e-06 0.000390077 -0.000532191 -1.68219e-05 7.29138e-05 -0.000488904 1.33845e-05 6.26163e-05 -0.000214807 7.33245e-05 0.000610676 0.000600587 1.20405e-05 0.000250516 0.000105355 2.00955e-05 5.17233e-06 0.000509531 0.000421516 1.61982e-06 3.91573e-05 0.000236967 -0.000522467 5.24819e-05 0.00037023 0.000690888 1.76424e-05 5.8942e-05 0.00117746 0.00020379 0.000228956 0.00511315 0.00265207 0.000497415 8.38161e-05 0.00013414 0.00304052 0.0010247 0.00232842 0.000128592 0.000107309 0.00137157 0.00122235 0.00234084 5.11368e-05 -8.40491e-05 0.00150821 7.70986e-05 -9.79217e-05 0.000102921 -6.31512e-06 0.000139143 -9.80041e-05 0.000626726 4.9224e-07 -9.93247e-05 0.000635575 0.000502538 5.16077e-05 0.00015844 0.000668571 0.000117463 -8.94266e-05 -0.000392635 0.000277161 -0.000296692 6.59171e-05 -1.61157e-05 0.0011435 0.000930158 0.000503539 0.000944737 -0.000138556 -1.01594e-05 -0.000738255 -0.000463942 0.0019876 0.00327979 3.60169e-05 -1.76838e-05 -5.64859e-07 0.000721849 0.0031904 0.00212294 0.000185572 -0.000500947 0.00110898 0.00171899 0.00309178 0.000251884 8.59722e-05 0.000621836 9.29924e-06 0.000451143 -3.51063e-05 -0.000203029 -7.59038e-06 4.95239e-05 -0.000241945 -1.21729e-05 0.000202974 -0.000606586 -4.23019e-05 -0.000227162 -0.000749443 0.000896133 0.000259885 0.000269265 -0.00110658 -0.000366749 0.000395393 -0.000330178 0.000151545 0.000449097 0.000427336 0.000990954 0.00222581 0.00013641 0.00115801 0.00191752 0.0020431 0.000796755 0.00164101
0.000218478 0.000513016 -8.27641e-07 0.000355155 0.000552649 2.04282e-05 0.000154856 0.000821695 0.000291 2.91026e-05 0.000565271 -0.000105421 1.25086e-06 0.000194998 0.00251393 4.444e-05 0.000345764 -0.000278049 -7.95104e-05 0.000806671 0.000768619 -6.61188e-05 5.96313e-05 0.000438573 8.34874e-05 0.000741579 0.00119749 3.4745e-05 0.000212529 0.000553112 2.13543e-05 -8.93093e-05 0.00050709 0.000630929 1.88023e-06 0.000365337 1.80237e-05 0.00113547 -3.76087e-05 0.000369452 0.00176755 0.000217243 0.000392749 0.000178064 3.89173e-05 -3.41921e-05 0.00265207 0.00922813 0.00286087 -0.000207166 -1.76302e-05 0.00130629 0.00420096 0.00460044 0.000233165 -0.000304832 0.000796 0.00367156 0.00351861 0.000355333 -0.000475698 0.00088688 0.000413382 -9.93458e-05 -8.27395e-05 3.76092e-06 8.69951e-05 0.000464109 0.000303113 7.7899e-06 0.000355931 4.14093e-06 0.00111332 0.000117366 0.00021803 0.000589653 -4.54704e-05 0.000216891 -0.00036783 0.000314174 -0.00117744 0.00021956 -5.38848e-06 0.000363777 0.00289109 0.00202037 0.00152712 -0.000170351 0.00012789 0.000204144 -0.00038172 -0.00133766 0.00225711 0.000171429 0.000211322 0.000510065 -0.00114784 0.00239226 6.68336e-05 0.000409449 0.000620638 0.00107321 0.00410327 0.00134238 0.000102452 0.000710489 0.000258115 1.44522e-05 0.000430902 -0.00029708 -0.000378095 1.4565e-05 -0.000200398 0.000115608 -0.000100591 9.52165e-06 -0.000433939 0.000237154 7.16311e-06 -3.97954e-05 0.000728984 0.000602617 0.000299476 -0.000413423 0.000317545 -8.78358e-05 -9.64405e-05 0.000697222 0.00127543 -2.4958e-05 0.00162291 0.00466547 0.0026065 0.00168347 0.00267015 0.00082064 0.0157966 0.00149747
0.000421478 0.00048455 1.72743e-07 0.000155696 0.000592146 2.40965e-05 0.000232368 0.000523724 0.00028506 1.70227e-05 0.000442424 2.87129e-05 3.74085e-05 0.00046322 0.00110931 4.50264e-05 0.000331335 0.00125158 -7.20754e-05 0.000231284 0.00103565 -1.75576e-05 0.000231834 0.000263469 0.000104153 -4.80988e-05 0.000103774 0.000101652 -0.00020058 0.000212913 2.13274e-05 0.000347546 0.000442448 0.000175409 1.68349e-05 1.51311e-05 0.000625088 0.00222457 -5.67518e-05 0.000401953 0.000370121 0.000169465 6.08436e-05 0.00145168 0.000127311 -0.000204218 0.000497415 0.00286087 0.00996542 -0.000184018 0.00058216 0.00119112 0.00373095 0.00118332 0.000487139 0.000277834 0.00081122 -3.33247e-05 0.00432958 0.00020293 0.000863421 -0.00137994 0.000467858 0.000402571 0.00038065 -1.08866e-06 -0.00012286 0.000143025 0.000567338 -7.02715e-06 -0.00016789 -0.000424286 -0.000193654 0.000128742 0.000263656 0.000764617 6.48868e-05 0.000529663 0.000371159 -0.000308024 0.00157177 -0.000111203 0.000183207 0.000684527 0.00156392 0.00140444 -0.00206361 -0.000137727 9.50501e-05 1.5294e-06 0.00373225 0.000859439 -0.00144967 0.000223745 -0.00025544 0.000488765 0.00410112 5.22699e-05 0.00111774 0.000297436 -0.000378803 0.00179769 0.00214867 0.00354397 0.000314083 0.000116349 -0.000187591 6.5976e-06 -0.000404036 0.000763388 0.000423416 3.50581e-06 0.000131021 -0.000456353 6.58197e-06 5.43389e-05 0.00113394 -8.58304e-05 0.000559058 2.53021e-05 -0.000371602 0.000760354 -2.4889e-06 0.000533418 -0.00116338 0.000995672 0.000124387 -0.0021578 0.00157195 0.000779374 -0.00311058 -0.00352976 0.00469256 0.000709558 0.00335177 0.0118657 -0.00566755 0.00333541
-1.0628e-05 1.41444e-05 3.56917e-07 1.06178e-05 1.44763e-05 -2.46887e-08 -4.71795e-06 2.20925e-05 7.94687e-05 -2.01556e-06 -1.34311e-05 2.0036e-05 4.87842e-06 3.10238e-05 -3.35564e-05 -1.87187e-06 3.43833e-06 6.76533e-05 -3.86398e-06 1.59933e-05 2.34331e-05 6.46414e-06 2.54237e-05 -1.70252e-05 5.47893e-06 -1.10886e-05 -4.35498e-05 1.13472e-06 2.38586e-05 -6.8109e-06 -1.78037e-08 1.70521e-05 1.33086e-05 9.92198e-06 1.22032e-06 4.64074e-06 7.22957e-06 -6.59436e-05 3.40766e-06 3.1742e-05 -5.81934e-05 1.61057e-06 2.3894e-05 3.68369e-05 2.85437e-05 -1.43209e-05 8.38161e-05 -0.000207166 -0.000184018 6.7216e-05 -1.5167e-05 0.000154627 -3.87211e-05 5.03544e-05 6.91804e-06 9.10446e-06 5.62226e-05 6.63713e-05 2.48515e-05 3.62773e-07 2.21137e-05 9.79795e-05 -2.21898e-08 -2.41622e-05 7.65427e-06 6.76999e-08 -7.63467e-07 1.12117e-05 4.06582e-05 -2.06077e-06 -1.5714e-05 2.01139e-05 2.6318e-05 2.19579e-06 9.38733e-07 -2.83648e-05 7.95856e-06 -2.09642e-05 6.04615e-05 0.000134412 4.7325e-05 -2.82872e-05 -5.9405e-06 2.57185e-05 -4.95235e-05 -7.86717e-05 0.000124769 -2.78659e-05 3.86624e-06 0.000103758 3.36545e-05 0.00016263 0.000140994 -3.13241e-05 1.05876e-05 2.45903e-05 6.51823e-05 0.00020626 9.90813e-05 -6.89298e-06 2.02559e-05 7.03395e-05 6.08449e-05 0.000161979 4.83094e-05 -3.9844e-06 4.24585e-05 1.31549e-07 1.59489e-05 -1.58808e-05 1.03634e-06 2.08069e-06 2.12383e-06 2.18156e-05 7.19558e-07 3.77593e-05 -1.65205e-05 -7.07379e-06 1.85168e-06 2.80214e-05 8.01956e-05 2.56153e-05 3.90542e-05 8.26735e-06 8.77826e-05 2.73206e-05 1.20605e-05 0.000145917 8.58222e-05 -2.53164e-05 0.00010943 0.000202428 0.000110757 -8.02372e-05 -5.50647e-05 -0.000124677 0.000465884 0.000101569
7.94321e-05 2.45205e-06 1.43464e-06 -2.12824e-05 5.72555e-05 1.19516e-06 3.45973e-05 8.50517e-06 -6.0917e-05 1.90033e-06 4.89955e-05 1.82405e-05 6.78059e-06 0.00010344 7.27418e-05 -2.71608e-06 -0.00020882 -4.76069e-05 1.08127e-05 2.10743e-05 -0.000164084 1.02974e-05 -0.000116027 -6.90333e-06 -3.88472e-06 -0.000134211 -5.19138e-05 9.17985e-06 2.41898e-06 6.08278e-05 3.05834e-07 3.06152e-06 -4.51107e-05 1.84498e-05 1.22252e-06 9.35291e-06 7.33537e-06 0.000208383 6.68991e-06 -8.28974e-05 -7.05778e-05 -2.70506e-06 9.97076e-05 0.000385915 5.59692e-06 3.23358e-05 0.00013414 -1.76302e-05 0.00058216 -1.5167e-05 0.000496604 0.000294094 8.44418e-05 -0.000390178 4.79352e-05 0.000228372 0.000232266 -0.000209454 0.000213109 6.20662e-05 0.000129047 -0.000105808 -1.22435e-05 3.42911e-05 -5.06256e-05 1.81691e-06 2.62683e-05 3.85149e-05 3.82946e-05 -4.79553e-08 2.33506e-05 7.07227e-05 7.37009e-06 -5.86241e-06 -4.44488e-05 -7.94307e-06 3.83009e-05 -1.40577e-05 4.54711e-05 0.000105216 0.000237546 -2.84072e-06 -1.37517e-05 -1.64701e-05 9.96304e-05 -0.000192347 -0.000279355 5.23622e-05 0.000265531 -7.23235e-05 0.000389754 1.38398e-06 -6.39382e-05 -1.29051e-05 0.000109335 -3.13968e-06 0.000447697 -0.00015107 -0.000134516 2.65347e-05 -5.01342e-05 0.000363929 0.000382438 0.000573513 7.64154e-06 -1.41897e-05 -7.48357e-05 2.5249e-06 8.23468e-05 0.000156057 -6.73996e-05 2.74351e-06 0.000126571 -9.61932e-05 2.09606e-05 0.000123965 5.00109e-05 1.04959e-06 -9.47448e-05 -0.000166595 -8.64098e-05 1.5903e-05 -0.000136901 -0.000219926 -0.000121531 0.000160651 -0.00024334 -0.000136583 0.0004089 -6.52565e-05 -0.000273038 -0.000151137 0.000268488 -8.77506e-05 0.000677989 0.00214588 -2.90859e-05 9.00139e-05
-4.66521e-05 0.000367969 1.34872e-06 0.000143764 0.000431874 8.81455e-06 0.000337687 4.46521e-05 0.000836442 -2.07329e-05 0.000369943 0.000363389 5.06964e-05 7.93522e-05 0.000788741 1.28898e-05 0.000597088 -0.000478083 3.48774e-06 -0.000107721 -0.000129098 -2.34199e-05 0.000267251 -0.000735245 9.79937e-05 8.34158e-05 0.000158876 6.60808e-06 0.000367822 3.0996e-05 1.76316e-05 -1.22465e-05 0.000376189 6.23092e-05 1.28065e-05 -2.22093e-05 0.000459092 -0.000113573 7.51171e-05 0.00016714 0.000824578 -4.93511e-05 0.000420238 0.000709213 0.000207607 -0.000416368 0.00304052 0.00130629 0.00119112 0.000154627 0.000294094 0.005392 0.00234661 0.000769929 7.55023e-05 0.000355862 0.00189614 0.000309721 0.00327269 0.000122373 0.000487256 0.00125051 0.000110477 -0.000294128 0.000161189 -4.12511e-06 0.000136075 -0.000103966 0.000891464 -1.26722e-05 -0.000109552 0.00065024 3.05105e-05 2.89381e-05 -0.000210307 0.000528923 0.000186874 0.000234236 -0.000602312 0.000330009 0.000977887 -2.91357e-05 -0.000218568 1.9704e-05 0.000261217 -0.00055955 0.000519299 9.54284e-05 0.000298361 -0.000305264 0.000655745 0.000587389 0.0027157 8.13449e-06 -0.000103243 -0.000379726 0.000806749 0.00376661 0.00140825 -4.28234e-05 -0.000738348 0.000979153 0.00112027 0.00393539 0.000182398 0.00032801 0.000341351 3.8791e-06 0.000766592 -0.000216562 -0.000265172 1.10665e-05 0.00025546 -2.5851e-06 -5.32386e-05 0.000105795 -4.79315e-05 -0.000105148 3.73985e-05 0.00016507 0.00139484 8.69606e-05 0.000243662 -2.21165e-05 0.000614922 5.53543e-05 -7.57146e-05 0.000908643 0.000612021 0.0001824 0.000321595 0.000204055 0.00118727 0.000544569 0.000354058 0.000948401 0.00247003 0.00182545
0.000399049 0.00058857 7.96327e-06 0.000322832 0.000732836 1.92474e-05 0.000372442 0.000797296 0.000280137 1.00405e-08 0.000580063 0.000979618 6.49163e-05 0.000542256 0.00102435 4.38959e-05 0.000148873 0.00118502 -1.68674e-05 0.000550908 0.000853459 -8.6207e-05 0.000196247 0.00011096 7.15834e-05 0.000257275 0.000658734 3.57423e-05 -5.24716e-06 0.000282673 1.34871e-05 9.58507e-05 0.000267542 0.000892556 7.67243e-06 9.83351e-05 0.000283752 0.00218642 4.0959e-05 0.000119964 0.00074732 4.46477e-05 0.000276149 0.00178324 0.000211793 0.000658065 0.0010247 0.00420096 0.00373095 -3.87211e-05 8.44418e-05 0.00234661 0.00909507 0.00413343 8.09427e-05 0.000437116 0.000971237 0.00394449 0.00363304 0.000234914 0.000538094 0.00169884 0.000384973 0.00027941 0.000558651 1.0876e-05 -2.19057e-05 0.000686151 0.000300838 1.01373e-05 0.000409563 -1.18874e-05 0.000177372 8.6412e-05 0.0005537 5.67938e-05 0.000253886 0.000348167 0.000654452 0.000339542 0.00266316 1.10912e-05 0.000165033 0.000397271 0.00154888 0.00165888 0.00106683 0.000167871 -0.000672957 9.21806e-06 0.00347591 0.0017719 0.00323781 0.000217162 9.12018e-05 0.000390048 0.00146228 0.00745802 0.00394792 0.000116739 -0.000275576 0.000608858 0.0052767 0.00436528 0.000400825 0.000744459 -0.000744627 6.60349e-06 -0.000123974 -0.000158611 0.000252857 2.0054e-05 0.000229628 0.0010094 -3.89407e-05 0.000111215 0.000933627 -5.83019e-06 0.000340272 0.000945009 3.3e-05 0.000409104 -0.000351928 0.00100993 9.18152e-06 0.000447052 0.000583673 -0.000602759 0.000930012 0.00119335 -0.000645747 0.00146152 0.00310703 0.000680442 0.00341411 0.00784962 0.00813401 0.00398308
0.000483123 0.000657631 7.39872e-06 0.000361517 0.000841319 2.383e-05 0.000488878 0.000921128 0.000993414 -3.52432e-06 0.000571995 0.00108062 6.95314e-05 0.000808317 0.00125625 3.34294e-05 0.000147094 0.00128175 5.05252e-05 0.000512733 0.00205525 -5.47852e-05 0.000427818 0.000938364 5.59158e-05 0.00065295 0.00148902 7.215e-05 5.15353e-05 0.00083002 1.20217e-05 0.000226854 0.000701782 0.00109166 1.2849e-05 0.000172032 0.000663799 0.000380709 9.86617e-05 0.000447648 0.00188434 5.87024e-05 0.000507179 0.000900161 0.000384801 0.00108189 0.00232842 0.00460044 0.00118332 5.03544e-05 -0.000390178 0.000769929 0.00413343 0.0173112 -0.000293435 1.28844e-05 -0.000274099 0.00784855 0.00633873 0.000105722 -0.000621905 0.00115693 0.00052531 8.6942e-05 5.75691e-05 2.34517e-05 0.000310183 0.000453407 0.000177639 1.78919e-05 -0.000250959 0.000630232 0.00208781 6.0733e-05 0.000127404 0.000428169 0.000300039 -0.000325021 0.00152214 0.00189634 -0.00157283 0.000284706 0.000264196 0.000486563 0.00111096 0.00586272 0.00478577 -0.000261029 9.02128e-05 0.0021142 -0.00174614 0.00731224 0.00535551 0.000304478 0.00101168 0.000497728 -0.000925095 0.00647197 0.00829004 0.00032474 0.00228431 0.00162199 0.0093428 0.00824917 0.000501383 -0.000122252 0.00140841 1.14174e-06 -0.000241503 0.000231322 0.00125276 -2.69443e-06 -0.000717419 0.00071578 -8.95145e-06 0.00088247 -0.00077673 2.93076e-05 0.00101039 0.00101794 0.00180673 0.000332409 0.00152366 0.000430783 0.00295189 0.000110628 -0.000147195 0.0040885 2.29429e-05 -0.00189712 0.00590428 0.0126628 0.00136269 0.000446765 0.000898328 -0.00896165 0.0205213 0.00786574
4.79216e-05 5.43047e-05 1.90532e-07 2.75204e-05 3.96639e-05 3.02597e-06 1.13947e-05 7.16131e-05 2.00096e-05 4.33434e-06 6.29776e-05 7.53627e-05 2.6216e-06 3.36088e-05 0.000113384 -5.27893e-06 7.69043e-05 6.36258e-05 1.14747e-05 -3.52722e-05 3.79977e-05 -7.45263e-06 -3.14021e-05 0.000120419 1.60482e-05 3.11183e-05 -6.02223e-05 7.03148e-06 -5.34361e-06 4.48084e-05 -1.4133e-07 6.18514e-06 4.92756e-05 1.96752e-05 5.35521e-07 1.17497e-05 5.22721e-05 0.000138355 -5.62571e-06 1.84708e-05 4.98586e-05 1.92043e-05 1.09062e-06 9.00294e-05 2.94083e-05 2.81814e-05 0.000128592 0.000233165 0.000487139 6.91804e-06 4.79352e-05 7.55023e-05 8.09427e-05 -0.000293435 0.00022009 3.62865e-05 0.000292998 -9.45943e-05 5.29101e-05 3.10118e-05 0.000102358 0.000135772 1.49358e-05 7.31142e-06 3.19726e-05 1.4281e-06 1.60529e-06 4.07255e-05 6.6056e-05 4.2107e-07 4.04514e-05 -2.17596e-05 -7.04091e-05 1.44867e-05 2.11221e-06 4.70072e-05 -9.43132e-06 4.84557e-05 -1.71407e-05 -6.81011e-05 0.000164126 4.78979e-06 2.76666e-05 0.000161507 0.000243759 2.26679e-05 -0.000129562 -7.00533e-05 4.98942e-06 -5.46237e-05 0.000302304 -0.000153995 0.00012451 -0.000132052 -2.95016e-05 0.000117614 0.000317284 8.93154e-05 -0.000341054 5.01349e-05 -7.92585e-05 0.000147531 -1.82419e-05 0.000235655 6.83086e-05 -3.67683e-06 -0.000109463 4.26608e-07 3.69482e-06 7.63236e-05 1.6507e-05 -4.09817e-06 7.07432e-05 1.28821e-05 3.5375e-06 -9.0165e-05 0.000145318 3.00776e-05 -2.38136e-05 4.7061e-05 -1.0202e-05 8.32192e-06 -9.58663e-05 0.000160131 8.05372e-05 0.00017086 3.25826e-05 -0.000107374 0.000274842 0.000109302 -0.000224289 -0.000161752 0.000579091 4.65142e-05 0.000271072 0.00122736 -0.000274898 0.000374108
0.000100205 3.21803e-05 2.04132e-06 -1.64347e-05 6.6642e-05 2.4681e-07 0.000107961 7.38393e-06 -4.86742e-05 6.81387e-06 0.000101074 0.00016741 4.19428e-06 0.00014027 -6.79167e-05 -3.55041e-07 -4.67393e-05 -2.47042e-05 1.82171e-05 -0.000152522 0.000250416 -7.19398e-06 -0.00010287 -0.00020162 1.78543e-05 -0.000209773 -0.000128858 -7.89403e-06 -2.2276e-05 -6.05481e-05 7.99433e-07 -2.1802e-05 1.33949e-05 0.000140129 -1.7284e-06 -0.000179614 -2.23881e-05 0.000100739 2.50092e-06 -5.80564e-05 0.000105708 -1.72912e-05 -0.000160953 0.000377492 5.22522e-05 0.000173384 0.000107309 -0.000304832 0.000277834 9.10446e-06 0.000228372 0.000355862 0.000437116 1.28844e-05 3.62865e-05 0.000629131 0.000209555 9.31486e-05 -2.02359e-05 -4.69984e-05 0.000218246 0.000618163 5.05863e-05 7.99387e-05 0.000137655 7.80002e-07 9.57554e-05 -4.76975e-05 -7.97748e-05 4.09641e-06 4.48811e-05 0.000193272 -0.000186203 1.35866e-05 2.80025e-05 -0.000165748 4.67289e-05 4.22979e-05 3.51217e-05 -0.000162497 0.000286458 -3.13007e-05 -7.66419e-05 -8.44308e-05 -0.000146224 0.000103391 0.000102707 1.82451e-05 -2.84559e-05 -0.00040744 1.67405e-05 0.000141553 0.000607033 -4.9308e-05 0.00035341 -1.71037e-06 1.53326e-06 0.000969245 0.000986842 -2.96131e-06 -4.85713e-05 -0.000403674 -0.000442737 0.000806026 3.00762e-05 -0.000148776 -0.000409054 3.06219e-06 -4.21765e-05 -1.65736e-05 5.00269e-05 4.59424e-07 0.000273635 8.76388e-05 -1.22983e-05 -0.000129111 -9.86244e-05 -1.41448e-05 0.000155508 0.000195168 0.0001596 8.12846e-06 -0.000269455 0.000177865 0.000120202 9.17851e-05 0.000169344 -7.37724e-05 0.000105736 0.000241978 -0.000212318 6.6273e-05 -0.000339045 9.56024e-05 0.000299883 0.00151053 -0.00129943 0.000652208
-7.70905e-07 0.000224988 9.69307e-07 0.000148349 0.000345219 8.91971e-06 0.000113763 0.00015227 0.000314509 7.0943e-06 0.000162705 0.000571217 -6.90562e-06 0.000205448 0.000516135 3.06343e-05 0.000331517 0.000201006 4.27483e-05 0.000136452 -0.000667472 1.58424e-05 0.00011876 0.000162583 -3.64879e-06 2.89625e-05 -0.0004529 3.737e-05 0.000286983 0.000270977 1.01684e-05 -5.95129e-05 0.000193597 8.80521e-05 7.84738e-06 0.000194344 0.000482996 0.000213987 1.22774e-05 0.000123338 0.000856629 3.45327e-05 0.000273009 9.35417e-06 0.000112701 -0.000315104 0.00137157 0.000796 0.00081122 5.62226e-05 0.000232266 0.00189614 0.000971237 -0.000274099 0.000292998 0.000209555 0.00356435 0.000894109 0.00278788 -4.90409e-05 0.000362785 0.000297616 0.000196198 -0.000260999 4.30652e-05 1.37219e-06 0.000123486 -0.000104363 0.000642912 -1.2566e-05 8.8417e-05 2.14769e-06 0.000146009 6.24793e-05 -0.000218482 0.000652384 5.25594e-05 0.000112116 -0.000550287 0.000584012 0.00129009 8.50041e-06 8.14916e-05 0.000252651 0.000965935 1.20232e-05 -0.000192151 0.00012299 0.000182945 -0.000522147 0.00115488 0.000711246 0.00113932 0.000143535 -0.000140777 0.00086655 0.00195585 0.00189209 0.000357867 0.000145899 -0.000626651 0.000739613 0.00133066 0.00267666 0.000156042 0.000240855 0.000121062 2.79849e-06 0.000680138 0.000127828 -0.000297729 2.62473e-05 0.000265545 -0.00015273 -7.94767e-05 0.000162756 0.00036588 3.34034e-06 4.96939e-05 1.13535e-05 0.000448749 -5.32063e-06 0.000440653 0.000197257 0.000590299 0.000150661 -0.000310992 -4.89679e-05 0.000181128 -3.47962e-05 -0.000447132 -0.000492456 0.00142081 -0.000438812 0.000580859 0.00306525 -0.000350978 0.00164792
0.000515347 0.000460848 9.73193e-06 0.000418753 0.000735697 1.07985e-05 0.000360909 0.000825405 0.000330859 1.58683e-05 0.000282876 0.00102447 -8.22618e-07 0.000693838 0.00124428 5.25186e-05 0.000236677 0.000748257 7.64166e-05 0.000389272 0.00120658 -6.25576e-06 0.000363849 0.000603043 -6.05261e-05 0.000643081 0.00132002 -8.88141e-06 -0.000175945 0.000588656 9.66879e-06 -8.45504e-05 0.000355781 0.00139704 3.93113e-06 4.96028e-05 0.000494064 0.00166316 1.82141e-05 0.000357968 0.00167558 0.00012798 0.000223455 0.000626772 0.000233629 0.000645099 0.00122235 0.00367156 -3.33247e-05 6.63713e-05 -0.000209454 0.000309721 0.00394449 0.00784855 -9.45943e-05 9.31486e-05 0.000894109 0.0109783 0.00397016 5.69076e-05 -0.000877045 0.00296902 0.000325281 0.000455349 0.000241307 1.57146e-05 0.000259353 0.000390451 -0.00057539 2.33791e-05 0.000185514 -3.53518e-05 0.000724481 9.03991e-05 0.00037397 -0.000343113 0.000191573 0.000208184 0.000987384 0.0004737 -0.00159878 0.000390311 -7.0197e-06 0.000992832 0.00101521 0.00417879 0.00373897 -2.72957e-05 2.1077e-06 0.00198039 -0.000726704 0.00216678 0.0035556 0.000629723 0.00052386 0.0010132 0.000571873 0.00571578 0.00416139 0.000380122 0.000742852 0.000158499 0.00741893 0.00414925 0.000559194 -0.000100671 0.000224596 1.07763e-06 -0.000320173 0.000619676 0.00137274 -7.83131e-06 -0.000180063 0.000920244 -1.39338e-05 9.33002e-05 -0.000437709 9.55661e-05 0.000626707 0.000674653 0.000531498 0.000250146 0.000131859 0.000592008 0.0015199 -0.000285448 0.000105013 0.00187829 9.09878e-06 -0.00131979 0.00318562 0.00817173 0.000140715 -0.000465922 0.00141076 -0.00321758 0.0156606 0.00372276
0.000356248 0.000661105 4.49004e-06 0.000375816 0.000895501 3.87304e-05 0.000387015 0.00101222 0.0007126 2.57526e-05 0.000557214 0.000932158 -2.88848e-06 0.000555043 0.00126289 0.000134446 0.000985207 0.00242865 6.21918e-05 0.000136227 -0.000292096 5.68314e-05 0.000486067 0.000921213 -1.77231e-05 0.00050296 0.0010428 6.81551e-05 0.000351089 0.00050671 2.20437e-05 0.000285077 0.000688645 0.000289063 2.09721e-05 0.000121057 0.000654861 0.00120543 5.95043e-05 0.00069053 0.00242864 0.000174616 0.000921936 0.000269618 0.000112845 -0.000696951 0.00234084 0.00351861 0.00432958 2.48515e-05 0.000213109 0.00327269 0.00363304 0.00633873 5.29101e-05 -2.02359e-05 0.00278788 0.00397016 0.0174344 0.000222233 0.000397458 0.000453941 0.000581183 -0.000724116 0.0005591 1.4261e-05 -4.48446e-05 0.000521015 0.00159851 -1.36712e-05 -0.000386814 0.000290762 0.0013456 6.9585e-05 -0.000296245 0.00106889 0.000227507 0.00044501 0.000360962 0.00184324 0.00447826 0.000140949 0.000561874 0.000393787 0.00234242 0.00276455 0.00065503 0.000150483 0.00115021 0.00109392 0.00283975 0.00359073 0.00284615 0.00110261 3.32482e-05 -0.000495179 0.00482289 0.00468532 0.0019738 0.000509241 -0.000530244 0.00238851 0.00524671 0.00561244 0.00105176 0.00150229 0.000768677 3.9572e-07 0.00115824 -0.000635003 -0.000680986 3.90193e-05 0.000123844 0.000693082 8.98796e-05 0.00052748 0.000228472 -0.000162841 0.000161218 0.000335076 0.000403224 0.000111481 0.000578288 -0.000141715 0.00144626 0.000427438 -0.000249253 0.00187789 0.000438832 -0.000764415 0.00136823 0.000726425 0.00282411 -8.36463e-05 0.00175269 0.00514092 0.0217286 0.00215473
6.49626e-05 3.68918e-05 1.49116e-06 4.52835e-05 6.7019e-05 1.74792e-06 -2.11083e-05 8.18638e-05 6.66681e-05 5.04768e-06 0.000103657 9.24851e-05 -6.47143e-07 7.86494e-05 0.00018377 3.7947e-06 4.20216e-05 8.99646e-05 1.32201e-05 3.97106e-05 9.06888e-05 -1.70774e-07 -2.30595e-05 8.9367e-05 2.22929e-05 6.11828e-05 0.000196706 5.24237e-06 1.4826e-05 0.000112155 -3.54495e-06 -2.26478e-05 5.64317e-05 0.000144955 -1.66259e-06 7.26211e-05 4.19178e-05 8.76356e-05 -4.35757e-06 -2.62622e-05 6.12832e-05 1.77497e-05 2.29528e-05 8.78302e-05 3.15824e-05 5.24364e-06 5.11368e-05 0.000355333 0.00020293 3.62773e-07 6.20662e-05 0.000122373 0.000234914 0.000105722 3.10118e-05 -4.69984e-05 -4.90409e-05 5.69076e-05 0.000222233 0.000408563 -3.68426e-05 -2.29487e-06 -7.60184e-06 4.46105e-05 -4.69097e-05 3.59981e-06 -1.326e-06 7.75334e-05 -1.52729e-05 3.95934e-06 7.2329e-05 5.81066e-05 8.37488e-05 8.43201e-06 4.82135e-05 9.22532e-05 7.37321e-06 -2.74946e-05 0.000106332 0.000202299 -2.31198e-05 6.78026e-06 -3.8472e-05 0.000100987 0.000237932 0.000210322 -3.15356e-05 1.30043e-05 5.78301e-05 0.000419369 0.000388869 0.000367789 -0.000238826 1.69872e-05 2.25639e-05 0.000195932 -3.82752e-05 -0.000443486 -0.000728324 -4.39429e-05 8.39269e-05 0.000186168 0.000237132 -0.000175349 0.000265026 -7.62732e-05 -2.55468e-05 3.15031e-06 -1.58953e-05 4.44202e-05 -7.9765e-05 -4.82756e-06 5.22015e-07 -0.000133991 2.3856e-05 7.91044e-05 -5.92573e-05 1.88409e-05 -3.19881e-05 -9.65441e-05 -2.22354e-05 2.29142e-05 1.24717e-05 -9.97546e-05 -2.18228e-05 -4.36112e-06 3.13473e-05 0.000329901 0.000343717 1.23823e-05 0.000218435 0.000386186 9.60145e-05 8.10057e-05 0.000428483 0.000597076 0.000960586 0.000241642
5.236e-05 8.82644e-05 1.02318e-06 3.03653e-05 5.00349e-05 4.69024e-06 1.65059e-05 0.000126191 6.00331e-05 4.87696e-06 6.15378e-05 3.0772e-05 1.95831e-05 -0.000110624 7.09929e-05 -7.25329e-06 0.000247032 0.000240382 1.24025e-05 -2.69713e-05 3.3658e-05 6.50783e-06 -0.000118601 -0.000149349 3.62505e-05 -0.000284133 -0.000677891 -9.73167e-06 3.1084e-05 1.35717e-05 1.88338e-06 3.99854e-05 2.10015e-05 -2.04968e-05 3.17069e-07 -4.72363e-05 0.000149202 0.000108175 -2.57138e-06 5.57363e-05 -0.000277407 6.83242e-06 0.000112414 0.000280695 8.10236e-05 -5.51333e-05 -8.40491e-05 -0.000475698 0.000863421 2.21137e-05 0.000129047 0.000487256 0.000538094 -0.000621905 0.000102358 0.000218246 0.000362785 -0.000877045 0.000397458 -3.68426e-05 0.00119232 0.000174024 6.67041e-05 -8.92867e-05 0.000189319 4.32391e-07 1.44977e-05 -7.12102e-05 0.000145466 6.32233e-06 -5.78829e-05 3.92879e-05 2.6246e-05 2.32078e-05 -9.23673e-05 0.000146292 5.43254e-05 0.000117643 9.0437e-05 0.000234021 0.00102621 -0.000108748 3.63508e-05 -6.72994e-05 0.000358096 -1.39683e-05 -0.000330708 2.2607e-05 3.89393e-05 -0.000485182 0.00109709 0.00098316 0.000555204 2.30636e-05 -2.52229e-05 -0.000343868 0.000871282 0.000847422 0.00140118 0.000104962 0.000191388 0.000123777 -0.000410846 0.00147609 8.64765e-05 -3.76726e-05 -1.994e-05 1.71133e-06 0.000122333 0.000111416 -0.000111913 5.16174e-06 0.000196789 0.000173504 -3.64679e-05 -9.3096e-05 0.000459483 -3.32079e-05 3.24829e-05 0.000424963 0.000396536 -4.52594e-06 1.64403e-05 0.000466329 0.000347723 0.000212207 0.000211971 -4.79079e-05 0.000167798 0.000305611 -0.000880759 -0.00128521 0.000613052 -0.000339319 0.000529872 0.00378965 -0.00165647 0.000712076
0.000348524 0.000346348 4.97277e-06 0.000401617 0.000290229 4.20112e-06 0.000294435 0.00073331 0.00025359 1.60749e-06 0.00013471 0.000816363 1.96936e-05 0.000443157 0.000345516 -1.24235e-05 -2.34264e-05 -0.00105564 0.000113999 0.00044563 0.0021249 -1.29539e-05 -0.000236379 -0.000197895 8.58088e-05 0.000187456 0.000517173 -0.000242734 -0.000251899 -0.000260557 1.41113e-05 -0.000339625 0.000309083 0.000878103 -5.0271e-06 -0.00039202 -0.00047277 0.000492197 5.37158e-05 1.60642e-05 0.00052117 5.37898e-05 -0.0003001 0.00147036 0.000209035 0.000758201 0.00150821 0.00088688 -0.00137994 9.79795e-05 -0.000105808 0.00125051 0.00169884 0.00115693 0.000135772 0.000618163 0.000297616 0.00296902 0.000453941 -2.29487e-06 0.000174024 0.0103163 -0.000188312 0.00044977 0.000746122 -5.0084e-06 0.000346422 0.000144426 -0.000343171 2.2276e-05 0.000480285 0.000530408 -4.03444e-05 4.36736e-05 0.000756437 -0.000206227 4.89235e-05 0.00058741 -7.84422e-05 -0.000916394 -0.00104902 0.000352083 -0.000100716 0.000554512 0.000623404 0.00197359 0.00289746 -2.54635e-05 -0.000797284 -0.00163624 -0.00103997 0.00165799 0.00562603 -0.000345757 0.000281801 0.00036544 -0.00259064 0.00470424 0.00218585 9.12633e-05 -0.000841507 -0.00136563 -0.00116035 0.00198068 0.000520684 -0.000257127 -0.000607704 9.7276e-06 -0.000502866 -0.00020637 0.000472958 -8.3912e-06 -0.000216481 0.000528151 -7.69278e-05 -0.00148447 -0.000418977 0.000340199 0.000114653 0.000989628 0.00121203 -0.000399523 -0.000428125 0.00158627 0.00108267 -0.000686339 0.00149959 0.000950724 0.000840935 0.0015263 -0.000118045 0.00415638 0.00145218 -0.000811046 0.0015691 0.00490759 0.00318578 0.000601741
2.33372e-05 8.8159e-05 -6.5613e-07 2.0004e-05 0.000113618 3.78755e-06 7.15009e-05 0.000107484 0.000121415 -2.6844e-06 3.57067e-05 0.000118574 1.67544e-05 6.55356e-05 0.000183205 6.96673e-06 5.7414e-05 0.000247017 5.16185e-06 2.45594e-05 0.000145591 -1.61995e-06 8.2266e-05 8.83667e-05 3.723e-05 -3.74751e-05 -4.64509e-05 3.53086e-06 3.86113e-05 1.9117e-05 2.48656e-06 4.27311e-05 5.99081e-05 2.19518e-05 5.23607e-06 1.59527e-05 2.02198e-05 0.000107368 1.34441e-06 7.41401e-05 0.00011218 -7.07677e-06 7.14006e-05 -8.62954e-05 3.27835e-05 -6.95281e-05 7.70986e-05 0.000413382 0.000467858 -2.21898e-08 -1.22435e-05 0.000110477 0.000384973 0.00052531 1.49358e-05 5.05863e-05 0.000196198 0.000325281 0.000581183 -7.60184e-06 6.67041e-05 -0.000188312 0.000395726 -1.66558e-05 4.96732e-06 2.6532e-06 1.06012e-06 1.00034e-06 8.74939e-05 -3.09923e-06 -2.87607e-05 1.31696e-05 0.000167504 1.9431e-05 1.92839e-06 0.00012456 3.44978e-05 5.65665e-05 -2.35022e-05 0.000106759 0.000150094 2.94e-05 6.14509e-06 -2.04193e-05 0.000275943 0.000342349 0.00015598 -8.88427e-06 6.5337e-05 5.94748e-05 0.00024052 0.000337087 0.000241398 0.000126425 8.46979e-05 0.000134552 0.000363919 -8.32376e-05 1.70258e-05 0.000127547 0.000147052 -0.000115753 -0.000267691 -0.000454202 0.000102766 5.04876e-05 7.46752e-05 9.38419e-07 2.21563e-05 -3.52718e-05 -4.11124e-05 4.92357e-06 -1.80201e-05 4.81447e-06 -2.93082e-05 -1.60487e-05 -2.5471e-05 -2.30335e-05 2.52452e-05 -9.97171e-06 -5.72896e-05 -4.64678e-05 6.6485e-05 -1.99161e-05 4.13191e-05 4.10806e-05 8.09937e-05 4.00237e-05 -6.6635e-05 0.000118135 0.000146517 -9.79853e-05 0.000342831 0.0001882 -0.000368406 -0.000581595 -6.41813e-05 0.000708173
-1.38108e-05 0.000103065 -9.37873e-08 7.33834e-05 5.32474e-05 -2.46194e-06 6.00314e-05 1.91364e-05 -3.4105e-05 3.92366e-06 3.15325e-05 8.42549e-05 1.76306e-06 9.02749e-05 -9.49477e-05 -1.92009e-06 -0.000151036 -0.000141593 1.26165e-05 3.52547e-05 0.000420461 -1.16926e-06 -3.63415e-05 3.79464e-05 -1.83968e-06 1.83055e-05 0.000129454 -1.04652e-05 -7.279e-05 -0.000166038 1.66593e-06 -5.67491e-05 -5.6958e-05 0.000215109 -5.26142e-06 -0.000119697 -6.05184e-06 0.000322211 -2.10764e-05 -5.90733e-05 -8.34988e-05 6.00132e-06 -8.53996e-05 0.000341699 2.9119e-05 0.000284984 -9.79217e-05 -9.93458e-05 0.000402571 -2.41622e-05 3.42911e-05 -0.000294128 0.00027941 8.6942e-05 7.31142e-06 7.99387e-05 -0.000260999 0.000455349 -0.000724116 4.46105e-05 -8.92867e-05 0.00044977 -1.66558e-05 0.000532328 2.83102e-06 7.05169e-08 -1.63072e-06 2.49625e-05 -7.78162e-05 6.11109e-06 3.06801e-05 0.000120751 -3.44204e-05 1.47329e-05 0.000212854 -5.84867e-05 1.30283e-05 0.000148847 0.000180702 -0.0001745 -0.000375226 1.74172e-05 -9.79431e-06 0.00021987 3.84015e-05 0.000450578 0.000129768 2.38668e-05 -0.000233248 1.04903e-05 0.000183016 0.000461542 7.48315e-05 -2.79274e-05 3.60808e-06 0.000259302 0.000142693 0.000274382 0.000645282 1.8483e-05 -1.18024e-05 -0.000156624 0.000291281 0.000685391 7.53204e-05 9.96651e-05 -0.000117677 3.14217e-06 -0.000332304 0.000118386 0.000245199 -1.18996e-05 -6.86355e-05 -0.000125338 2.26553e-05 -0.000214787 -0.000159238 2.88755e-05 0.000132514 -5.40601e-05 1.91975e-06 8.24639e-05 -0.00021402 9.27045e-05 -0.000213436 2.95996e-06 0.0001603 -0.000154285 0.00035021 0.00021666 -0.000161148 0.000527232 0.000191314 0.0001616 0.0007678 0.00164233 -0.0019642 0.000793452
0.000198092 -3.8736e-05 2.74899e-06 4.02307e-05 0.000146875 1.84832e-06 0.000103201 2.54847e-05 3.44012e-05 -1.08702e-06 5.765e-05 6.68268e-05 2.80629e-06 7.7273e-05 5.12779e-05 -1.55406e-06 9.65806e-06 6.09399e-05 1.8615e-05 0.000111038 0.000269293 -2.54838e-06 3.83772e-06 -0.000114729 1.58217e-05 -6.08449e-06 2.37575e-05 -2.12161e-05 -0.000143091 -2.45368e-05 1.07339e-06 -8.27583e-06 1.79905e-05 6.19896e-05 3.9463e-07 -8.40895e-05 0.000108242 0.000275816 4.60924e-06 -1.06067e-05 0.000275589 7.60508e-06 -7.66778e-05 0.000410086 3.98854e-05 0.000113474 0.000102921 -8.27395e-05 0.00038065 7.65427e-06 -5.06256e-05 0.000161189 0.000558651 5.75691e-05 3.19726e-05 0.000137655 4.30652e-05 0.000241307 0.0005591 -4.69097e-05 0.000189319 0.000746122 4.96732e-06 2.83102e-06 0.00053839 -4.24012e-06 -1.96836e-06 -3.43155e-05 3.4671e-05 7.33734e-06 7.37271e-05 0.000148612 -0.000174348 1.22338e-05 0.000144424 1.69437e-05 2.02734e-05 0.000217603 0.000126985 -0.000130526 0.000638418 -2.77773e-05 4.52787e-05 0.000177206 0.000140547 0.000650536 0.000286916 -1.90799e-05 -0.000214598 -0.000157723 0.000445387 0.000657094 0.000918662 1.95052e-05 -7.10515e-06 0.000108036 0.000523949 0.00157215 0.000897288 5.87516e-05 -9.8499e-05 -2.44672e-05 0.000437092 0.00137345 3.6232e-05 7.41175e-05 -8.18642e-05 2.57089e-06 -9.1972e-05 -0.000138722 0.000238083 -1.12888e-06 0.000171484 0.000323103 1.77653e-05 -4.10538e-05 0.000223607 1.97881e-05 0.000204405 0.000191479 -5.98897e-06 8.21566e-05 -0.000194835 0.000316806 0.000229132 0.000176117 0.000213904 0.000193185 0.000328391 0.000301307 0.000123763 0.00024648 0.000430583 1.68596e-05 0.000371085 0.0016476 0.00178204 0.00149489
1.12298e-06 -1.98106e-06 1.36644e-06 4.98802e-07 -1.87091e-06 -2.30624e-07 -1.51492e-06 -2.23369e-06 -3.93737e-06 7.6076e-08 2.25819e-06 -1.91324e-06 7.00398e-07 1.14376e-06 -4.20052e-06 1.97142e-06 -9.70463e-07 -1.0201e-05 -1.50251e-06 -7.48612e-06 -1.21604e-05 1.60842e-06 -2.38052e-06 -2.92697e-06 -8.66302e-07 3.29953e-06 2.04731e-06 2.16553e-08 9.01623e-06 -1.24579e-06 -4.04927e-06 1.86801e-06 8.88959e-06 8.22046e-06 -1.74765e-07 -1.58061e-06 4.30874e-06 8.53993e-06 -3.69577e-07 3.0051e-06 5.99035e-06 -3.86269e-07 3.47079e-06 -6.94859e-06 1.54391e-07 5.54689e-06 -6.31512e-06 3.76092e-06 -1.08866e-06 6.76999e-08 1.81691e-06 -4.12511e-06 1.0876e-05 2.34517e-05 1.4281e-06 7.80002e-07 1.37219e-06 1.57146e-05 1.4261e-05 3.59981e-06 4.32391e-07 -5.0084e-06 2.6532e-06 7.05169e-08 -4.24012e-06 3.52271e-06 3.50426e-07 6.20862e-06 5.14289e-06 -4.2488e-07 -3.52975e-06 -1.50997e-06 5.8117e-06 6.12927e-07 -2.34202e-06 1.29963e-06 1.53409e-07 -1.8242e-06 4.7931e-06 1.08053e-05 9.44617e-07 -1.37318e-06 6.68544e-06 5.07641e-06 1.16568e-05 1.81856e-05 1.69598e-05 2.43132e-06 7.84345e-06 1.13531e-05 1.00975e-05 1.56418e-05 1.24363e-05 6.62088e-07 5.44152e-06 4.56602e-06 1.42841e-05 3.57199e-05 2.92063e-05 1.09072e-07 4.90582e-06 9.66481e-06 3.4433e-05 3.06913e-05 3.08273e-06 -8.45901e-06 -8.43065e-06 -1.87759e-06 -2.37438e-06 -2.03239e-06 -3.41058e-06 -4.52864e-07 -5.04351e-06 -5.2281e-08 3.31423e-07 -2.9721e-06 3.1884e-06 3.6893e-06 -2.79871e-06 8.43938e-06 1.2911e-05 2.03171e-06 3.99357e-06 1.09349e-05 2.1291e-05 8.41659e-06 5.23794e-06 1.61646e-05 -2.96833e-07 2.42741e-06 2.1299e-05 3.0923e-05 7.98002e-06 9.47739e-06 1.84001e-05 1.9102e-05 8.84719e-05 4.03966e-05
5.67246e-05 6.39512e-05 -2.33358e-06 -5.14276e-05 1.11037e-05 -3.1758e-07 7.1268e-05 8.05261e-05 1.38851e-05 4.13509e-07 3.98749e-05 -6.09286e-06 -7.05026e-07 5.70326e-05 7.36981e-05 4.79212e-06 8.30347e-07 -7.87336e-05 4.52871e-06 -5.56991e-05 0.000214105 -6.14689e-07 -6.72301e-05 -3.33713e-05 2.37407e-06 8.73452e-07 2.3031e-05 -4.78039e-06 -5.81403e-05 -1.66387e-06 4.99264e-06 3.30955e-05 2.18966e-05 0.000144081 -8.87387e-07 -4.93564e-05 -7.35329e-05 3.08079e-05 1.07323e-06 -1.92269e-05 0.000195614 5.37105e-06 -4.65961e-05 -9.53435e-05 1.36522e-05 0.000116322 0.000139143 8.69951e-05 -0.00012286 -7.63467e-07 2.62683e-05 0.000136075 -2.19057e-05 0.000310183 1.60529e-06 9.57554e-05 0.000123486 0.000259353 -4.48446e-05 -1.326e-06 1.44977e-05 0.000346422 1.06012e-06 -1.63072e-06 -1.96836e-06 3.50426e-07 0.000275537 -2.97075e-05 -8.3515e-05 1.30663e-06 8.12027e-05 1.81137e-05 2.61348e-05 8.33545e-06 3.79495e-05 8.60871e-05 4.0897e-06 6.27395e-06 -3.27366e-05 0.000128962 -1.61166e-05 2.25849e-05 4.92612e-05 8.59566e-05 0.000196187 0.000383805 0.000319501 3.9909e-05 3.05427e-05 -0.000104326 -0.000131833 0.000297216 0.000581196 2.9607e-05 9.29503e-05 3.85129e-05 -0.000146591 0.000673042 0.000565844 1.05281e-05 -3.73805e-06 -0.000122831 0.00027161 0.000814982 -2.59573e-06 -9.57262e-05 -5.54338e-05 4.92284e-06 0.000102393 4.1592e-05 5.26249e-05 5.80478e-06 5.46914e-06 2.40373e-05 5.22961e-06 -0.000200862 -0.000105701 2.08059e-05 -5.74475e-05 0.000117605 0.000323088 -2.51231e-05 -2.05173e-05 0.000232096 0.000372479 -0.000141829 0.000119919 0.000332806 -3.3513e-06 6.68768e-05 0.000322436 0.000829059 0.000164565 9.15957e-05 0.000450176 0.00062935 0.00117195 0.000332923
0.000115902 7.0277e-05 3.82296e-07 5.27907e-05 6.46093e-06 5.82862e-06 3.02868e-05 0.000269631 7.88795e-05 -3.15766e-06 1.75905e-05 0.000127349 6.08652e-06 7.84786e-05 9.60624e-05 5.29791e-06 -0.000125013 0.000219497 -4.77587e-07 0.000161815 7.69721e-06 -8.98628e-06 2.96626e-08 0.000189023 8.64807e-06 0.00011728 4.94148e-05 -7.3821e-07 -4.31015e-05 4.10237e-05 1.77084e-06 -3.73722e-05 -3.49789e-05 -0.000171404 9.74103e-06 1.69067e-05 -0.000197752 1.13287e-05 9.23711e-06 -2.82703e-05 2.64831e-05 1.3391e-05 0.000138451 0.000170795 9.93492e-06 0.00012454 -9.80041e-05 0.000464109 0.000143025 1.12117e-05 3.85149e-05 -0.000103966 0.000686151 0.000453407 4.07255e-05 -4.76975e-05 -0.000104363 0.000390451 0.000521015 7.75334e-05 -7.12102e-05 0.000144426 1.00034e-06 2.49625e-05 -3.43155e-05 6.20862e-06 -2.97075e-05 0.000616611 0.000113535 -1.00037e-06 5.65184e-05 -2.86631e-05 3.81774e-05 2.35184e-05 0.000124464 -5.50966e-05 1.53001e-05 -2.00932e-06 0.000333694 0.00029699 0.000656067 -3.14286e-05 5.26155e-05 0.000209657 0.000313356 0.000573141 0.000258816 2.17717e-05 -6.74742e-05 0.000306597 0.000379962 0.000118179 0.000360321 8.94623e-05 3.55327e-05 3.65444e-05 2.97252e-05 0.000880365 0.000124471 4.62827e-05 0.000117394 0.00030865 0.00120731 0.000830705 5.8198e-05 0.000283016 -0.000258947 1.03744e-06 -3.01847e-05 3.49373e-05 3.35946e-05 -7.86196e-06 -9.07912e-05 0.000226597 -5.20727e-06 -3.86849e-05 0.000190895 6.50524e-05 -6.85674e-05 0.000259157 -7.14872e-06 5.10703e-05 -0.000116703 0.000439321 0.000479023 5.09704e-05 0.00013264 0.000406372 0.000240184 0.000142959 0.000537426 0.000820388 0.000941735 0.000249846 0.000598916 0.000718273 0.00469051 0.00071152
3.11831e-06 4.45385e-05 3.27373e-06 -5.64189e-06 0.000166376 5.70869e-06 -5.19554e-05 0.000166651 0.000166257 2.98815e-06 0.000110492 7.97273e-05 8.35305e-06 -0.000150036 0.000164475 5.7407e-06 0.000154336 0.000123458 -8.30517e-06 3.05548e-05 -0.00026759 8.78401e-06 0.000104859 -0.000131839 1.63471e-05 2.43111e-05 1.34866e-05 1.26231e-05 0.000140221 7.0917e-06 -5.05208e-06 0.000103354 -0.000129173 -0.000304797 1.44475e-06 0.000116007 -7.37107e-05 -0.00041394 1.82015e-05 0.000115605 7.01024e-05 -2.23627e-07 0.000252903 5.13861e-05 1.68784e-05 -0.000131076 0.000626726 0.000303113 0.000567338 4.06582e-05 3.82946e-05 0.000891464 0.000300838 0.000177639 6.6056e-05 -7.97748e-05 0.000642912 -0.00057539 0.00159851 -1.52729e-05 0.000145466 -0.000343171 8.74939e-05 -7.78162e-05 3.4671e-05 5.14289e-06 -8.3515e-05 0.000113535 0.000999607 -1.19014e-05 -0.000103602 0.000179077 0.000411109 1.23528e-05 -6.29636e-05 0.000483465 4.32755e-05 7.3225e-05 -0.000168115 0.000350754 0.000624107 2.54709e-05 6.82138e-05 4.7867e-05 0.000469096 -9.00422e-05 -0.000138118 3.15659e-06 0.000102637 -4.03143e-05 0.000739799 0.000663045 0.000342654 0.000137241 -9.72394e-05 0.000217357 0.00118389 0.000322464 0.00043248 0.000109541 -0.00017093 0.000774762 0.000500551 0.00200887 -6.63782e-06 0.000397273 0.000241372 -5.85209e-06 0.000210579 -4.33148e-06 -6.17239e-05 -2.32739e-05 -3.32981e-05 1.52535e-06 1.65054e-05 0.00011985 0.000189435 -1.74959e-06 -1.66452e-05 6.30014e-05 0.000515409 -8.02788e-06 0.000264323 9.50785e-05 0.000614796 0.000388994 1.05319e-05 0.000580987 0.000319012 0.000187329 0.000364328 0.000170807 0.00144683 -1.16492e-06 0.000600363 0.00259104 0.00330754 0.00136513
7.4152e-06 3.22335e-06 -3.89301e-07 3.35481e-06 4.77766e-06 3.92886e-07 8.526e-06 5.6275e-07 -7.24492e-06 3.24054e-07 4.4715e-06 -2.2279e-06 -5.3429e-07 1.23909e-05 -6.34184e-06 -1.45275e-06 -1.95586e-06 1.34508e-05 3.18339e-06 2.68276e-07 1.43387e-05 1.02454e-07 -3.74356e-06 4.17782e-06 -3.15483e-06 2.7808e-07 6.38483e-07 1.51912e-06 -5.23079e-06 6.59903e-07 7.92065e-07 -8.31445e-06 -1.25861e-06 1.46072e-05 -2.75063e-06 -5.94077e-06 6.63572e-06 2.54085e-05 2.08567e-06 -6.81974e-06 5.41693e-06 2.34365e-06 -6.53783e-06 1.19419e-05 2.2593e-06 4.59068e-06 4.9224e-07 7.7899e-06 -7.02715e-06 -2.06077e-06 -4.79553e-08 -1.26722e-05 1.01373e-05 1.78919e-05 4.2107e-07 4.09641e-06 -1.2566e-05 2.33791e-05 -1.36712e-05 3.95934e-06 6.32233e-06 2.2276e-05 -3.09923e-06 6.11109e-06 7.33734e-06 -4.2488e-07 1.30663e-06 -1.00037e-06 -1.19014e-05 5.21907e-06 2.65236e-06 7.74155e-06 5.26368e-06 -2.78427e-06 1.39132e-06 1.34307e-06 8.92682e-07 -9.0846e-07 2.48797e-05 1.02548e-05 1.07097e-05 -6.48946e-07 1.13239e-06 1.69822e-05 1.65397e-05 3.41278e-05 1.6992e-05 -6.85911e-08 1.19387e-06 1.52059e-05 1.10604e-05 3.37954e-05 4.19256e-05 1.40787e-05 8.68945e-06 4.51094e-06 1.00703e-05 7.63155e-05 8.5553e-05 9.07334e-06 1.67608e-05 1.04926e-05 4.31886e-05 4.22925e-05 1.99013e-05 1.01411e-05 8.71305e-06 3.38574e-07 8.17754e-06 1.43824e-05 3.57162e-06 -4.57874e-06 1.65149e-05 1.94188e-05 1.49586e-06 7.31181e-06 2.15461e-05 8.98846e-06 9.42233e-06 3.6485e-05 3.57984e-05 1.32325e-05 -2.84182e-07 2.78622e-05 2.6234e-05 7.72268e-06 1.56397e-05 2.84989e-05 2.28052e-05 1.09567e-05 2.85679e-05 6.75005e-05 3.41439e-05 2.87525e-05 5.23796e-05 6.7343e-05 0.000165094 0.000117386
3.05428e-05 -2.27898e-05 -1.77131e-06 4.26763e-05 5.91047e-05 -1.72911e-06 -5.9199e-05 -1.20116e-05 -2.36698e-05 2.37425e-06 3.55764e-05 3.76261e-05 -1.30189e-05 1.42078e-05 0.000121949 7.9724e-06 1.95839e-05 -0.000129349 3.54192e-06 3.12448e-05 8.34727e-05 -7.52151e-06 -5.62538e-05 5.02642e-05 -4.65898e-06 2.11809e-05 -6.70917e-06 -7.47754e-06 -3.63227e-05 0.000104617 5.28312e-06 -8.06431e-05 -0.000117013 0.000192868 -3.17903e-06 0.000174692 -9.2065e-05 8.75214e-05 5.80175e-06 -6.93622e-05 7.32062e-05 2.35208e-05 -4.0635e-05 2.38886e-05 -2.1448e-05 5.8905e-05 -9.93247e-05 0.000355931 -0.00016789 -1.5714e-05 2.33506e-05 -0.000109552 0.000409563 -0.000250959 4.04514e-05 4.48811e-05 8.8417e-05 0.000185514 -0.000386814 7.2329e-05 -5.78829e-05 0.000480285 -2.87607e-05 3.06801e-05 7.37271e-05 -3.52975e-06 8.12027e-05 5.65184e-05 -0.000103602 2.65236e-06 0.000441101 8.8743e-05 -0.0001733 1.66604e-06 0.000159724 -4.25193e-05 -8.388e-06 7.89888e-05 4.36146e-05 8.25731e-05 0.000177204 2.84618e-05 -8.46892e-05 0.000182592 0.000301173 0.000202478 0.000143575 5.88665e-05 -5.97346e-05 7.32443e-05 0.000227205 1.38477e-06 0.000381133 -5.17948e-05 4.39679e-05 0.000263868 -0.00033749 0.000394577 -0.000198635 3.09485e-05 -1.15389e-05 -0.000115859 0.000381871 0.000231416 -1.17844e-05 -8.78278e-05 -0.000231684 5.62455e-06 -5.66977e-05 -2.8635e-05 3.00053e-05 9.59491e-06 8.09662e-05 -4.38164e-06 1.69397e-05 -0.000180183 -4.71204e-05 6.43849e-05 -8.59653e-05 6.10493e-06 -2.85819e-05 8.11188e-06 -0.000189106 0.000217027 1.8555e-05 -0.000115391 0.000170241 3.66208e-05 0.000314256 0.000213584 -9.4535e-05 0.000479741 0.000518641 4.78649e-05 0.000774583 0.00165216 0.00209978 -0.000133025
-8.00018e-06 -2.08246e-05 -3.43174e-07 7.51188e-05 0.00015998 2.09402e-06 0.000101701 -0.000251051 5.90905e-05 4.96053e-06 0.000115867 0.000229049 -1.56664e-05 0.000128895 9.45937e-05 1.22889e-09 3.95187e-05 -0.000280953 2.04585e-05 -0.000133631 0.000171224 -1.10386e-05 2.55029e-05 -0.000111961 2.3456e-05 -1.04487e-06 1.30501e-05 -8.31477e-06 3.64064e-05 7.5668e-05 5.20893e-06 -6.54415e-05 -4.48726e-05 6.13273e-05 -3.35996e-06 -0.000121298 0.00018744 -0.000257622 3.48657e-05 -0.000202967 2.58331e-05 2.0993e-05 -2.20147e-05 0.000369425 4.13357e-05 0.000222738 0.000635575 4.14093e-06 -0.000424286 2.01139e-05 7.07227e-05 0.00065024 -1.18874e-05 0.000630232 -2.17596e-05 0.000193272 2.14769e-06 -3.53518e-05 0.000290762 5.81066e-05 3.92879e-05 0.000530408 1.31696e-05 0.000120751 0.000148612 -1.50997e-06 1.81137e-05 -2.86631e-05 0.000179077 7.74155e-06 8.8743e-05 0.00128623 0.000491925 -4.29676e-05 3.33005e-05 0.000168917 5.97212e-05 -8.84465e-06 6.7189e-05 9.5974e-05 -0.000230207 5.03931e-05 -8.97821e-05 0.000150559 0.000397365 0.000619962 0.000618606 4.40156e-05 -2.90001e-05 -2.45342e-05 0.000196277 0.00141122 0.00128146 8.96712e-05 0.000142609 0.000198753 0.000631695 0.00115813 0.0013598 2.31247e-05 5.12912e-05 -6.45438e-05 -0.000102234 0.00227261 4.73756e-05 -3.92304e-05 -2.23306e-05 7.81266e-06 -8.45512e-05 -0.000407662 -0.000171855 1.62922e-05 0.00010583 -7.41618e-05 2.64752e-05 -0.000114831 -0.000318789 2.082e-05 4.82323e-06 9.26343e-06 0.00039351 0.00010003 -3.28915e-05 0.0001382 0.00067806 1.77968e-05 0.000187508 0.000967056 -1.61227e-05 0.000243464 0.00116073 0.00128206 -0.000104034 8.95082e-05 0.000787576 0.00198704 0.00367769 0.000619621
1.8717e-05 -5.04977e-05 1.15948e-06 4.57856e-05 0.000205877 1.00844e-05 3.07049e-05 0.000131397 2.94605e-05 1.05565e-05 2.7288e-05 -2.22096e-05 -8.14987e-07 8.89161e-05 0.000169869 1.69913e-05 5.9093e-05 0.000205695 -1.69873e-05 0.000121714 0.000182442 -1.23923e-06 5.67596e-05 0.000290772 4.23384e-06 0.000152627 -5.57567e-05 4.62376e-06 0.000132546 0.000429769 -7.04386e-07 5.46484e-05 -1.41435e-05 -0.000272656 4.42568e-06 0.000104001 -0.000172631 0.00017098 -2.36905e-05 0.000170447 -8.46898e-06 5.77432e-05 0.000236579 -0.00011853 1.75946e-05 -8.7295e-05 0.000502538 0.00111332 -0.000193654 2.6318e-05 7.37009e-06 3.05105e-05 0.000177372 0.00208781 -7.04091e-05 -0.000186203 0.000146009 0.000724481 0.0013456 8.37488e-05 2.6246e-05 -4.03444e-05 0.000167504 -3.44204e-05 -0.000174348 5.8117e-06 2.61348e-05 3.81774e-05 0.000411109 5.26368e-06 -0.0001733 0.000491925 0.002075 -2.79728e-05 -6.83991e-05 0.000848213 2.63216e-05 -0.000158177 0.000300716 0.000811879 -0.000645035 0.000102686 0.000105816 -0.000135384 0.00103724 0.000669491 0.000687445 -4.74356e-05 0.000335872 0.00016328 0.000275512 0.00177654 0.000398784 0.000223365 0.000153908 4.67908e-06 0.000440642 -0.00102454 0.00100437 6.48151e-05 0.000329951 0.000431051 0.000629927 0.00171587 0.000113721 7.49963e-05 0.000578434 5.01519e-06 0.000100112 9.15295e-05 -0.000246142 7.24231e-06 -0.000315681 0.000155206 -2.72802e-05 -5.52564e-05 -0.000209321 6.05039e-06 -6.70132e-05 0.000148613 0.000654367 5.68525e-05 0.000728513 -0.000309305 0.000580755 0.00038106 0.00028716 0.00106624 0.000181206 0.000109463 0.00134275 0.00268081 0.00157449 0.000276358 0.00179397 0.00316586 0.00486821 0.000845068
7.05274e-06 1.5137e-05 6.37936e-07 9.69879e-06 7.20778e-06 -3.72379e-08 1.89692e-05 4.59337e-05 2.03437e-05 2.28431e-06 1.95975e-05 3.64388e-06 1.78651e-06 -5.05172e-06 3.21851e-05 3.22843e-06 8.37374e-06 -1.63081e-06 -2.45837e-06 9.86584e-06 2.64842e-05 -3.61072e-06 1.23223e-05 7.73433e-06 3.16688e-06 -3.25646e-06 -1.95796e-05 -5.23872e-07 8.45419e-06 -1.2886e-05 -2.60963e-08 -1.30094e-05 9.03714e-06 3.44688e-05 2.23459e-06 -1.55603e-05 -2.42563e-05 -8.82133e-06 -1.52113e-05 1.05476e-05 7.12334e-05 -1.66265e-06 -6.18449e-06 3.75665e-05 5.77601e-06 8.68035e-06 5.16077e-05 0.000117366 0.000128742 2.19579e-06 -5.86241e-06 2.89381e-05 8.6412e-05 6.0733e-05 1.44867e-05 1.35866e-05 6.24793e-05 9.03991e-05 6.9585e-05 8.43201e-06 2.32078e-05 4.36736e-05 1.9431e-05 1.47329e-05 1.22338e-05 6.12927e-07 8.33545e-06 2.35184e-05 1.23528e-05 -2.78427e-06 1.66604e-06 -4.29676e-05 -2.79728e-05 3.64004e-05 2.34013e-05 4.60262e-05 1.45161e-05 2.27699e-05 4.40987e-05 5.98437e-05 7.15292e-05 -3.22012e-06 1.80835e-05 6.46554e-05 7.59326e-05 0.000117368 5.69357e-05 3.48253e-06 -4.72007e-06 2.6424e-05 7.01457e-05 7.3761e-05 0.000122023 2.1504e-05 9.8823e-06 4.58938e-05 5.81711e-05 0.000210532 0.000165318 2.03008e-05 1.72428e-05 3.88394e-05 0.000207993 0.00029889 5.49054e-06 1.31496e-05 -5.10257e-07 -5.24441e-07 2.70831e-05 5.21397e-05 4.35006e-05 3.17393e-06 4.34451e-05 6.55039e-06 -2.94068e-05 3.24911e-05 2.74827e-05 -3.18058e-05 2.92834e-05 2.20238e-05 3.41937e-06 3.70199e-05 4.65321e-06 7.23986e-05 6.9597e-05 2.01493e-05 2.05682e-05 6.35075e-05 9.29412e-05 1.94782e-05 2.4596e-05 0.000113366 0.000151136 1.1339e-05 0.000142017 0.000341347 0.000503557 0.00018763
7.70577e-05 2.01219e-05 -3.28851e-07 4.38676e-05 3.98755e-05 7.01193e-08 6.70453e-05 0.000123386 3.82021e-05 1.72151e-06 -3.28825e-05 0.000118882 -2.09308e-06 0.000113215 4.93403e-05 -2.62682e-06 -7.82835e-05 -3.1024e-05 -2.10941e-06 0.000203088 0.000243861 1.19669e-06 -5.32411e-05 6.23109e-06 6.09247e-06 4.86225e-05 0.000184152 -1.83484e-05 -0.000108248 4.73081e-05 4.97161e-06 -3.25845e-05 -2.3996e-05 0.000127503 1.80441e-06 -7.12046e-05 -0.000238711 0.00010223 1.89547e-06 4.84437e-05 -9.29309e-05 2.06384e-05 -0.000250378 0.000183968 4.93465e-05 0.000170014 0.00015844 0.00021803 0.000263656 9.38733e-07 -4.44488e-05 -0.000210307 0.0005537 0.000127404 2.11221e-06 2.80025e-05 -0.000218482 0.00037397 -0.000296245 4.82135e-05 -9.23673e-05 0.000756437 1.92839e-06 0.000212854 0.000144424 -2.34202e-06 3.79495e-05 0.000124464 -6.29636e-05 1.39132e-06 0.000159724 3.33005e-05 -6.83991e-05 2.34013e-05 0.000571082 -3.22663e-05 8.95379e-06 0.000179113 1.81017e-05 -0.000240315 -5.84608e-05 1.89367e-05 7.55672e-05 0.000360752 0.000161377 0.000600624 0.000407728 -3.14893e-05 -0.000237655 -3.31045e-05 0.000123552 0.000304873 0.000760542 1.45634e-06 5.28021e-05 0.000311781 -1.0609e-05 0.000986709 0.000421014 4.66722e-06 -3.27634e-05 -8.69093e-05 0.000113895 0.00093595 3.94733e-05 -5.70882e-05 -0.000309694 4.11749e-06 -0.000345963 -0.000194099 0.000174883 7.53683e-06 -0.000131279 0.000113915 -2.08111e-05 -8.22705e-05 1.21742e-05 6.62445e-05 6.85973e-06 -0.000124503 -0.000148824 0.000159925 -0.000274136 0.000182409 -0.000146098 5.31478e-05 0.000171771 -0.000353135 0.000420011 0.000461405 -9.43212e-05 0.000429456 0.000629656 0.000404035 0.00056135 0.00112 0.000290958 0.000883618
-2.09256e-05 1.99056e-05 1.46688e-07 3.61907e-05 0.0001137 7.62248e-06 1.88564e-05 0.000149736 0.000233675 7.55165e-06 0.000178702 -0.000459202 2.29133e-05 -1.94952e-05 0.000490122 -3.16692e-05 0.000121192 -0.000337153 1.79597e-05 -1.14868e-05 0.000228669 6.22124e-06 0.000294282 0.000118258 -4.80538e-06 -9.47728e-05 -0.00011598 1.363e-05 0.000142885 0.000251269 3.95898e-06 1.62949e-06 0.000162266 -0.000200786 5.74081e-06 9.71211e-05 -7.93981e-05 -0.000248762 -1.91284e-05 1.40173e-05 0.000780311 4.25436e-06 0.000150755 -4.82087e-05 8.1295e-05 -7.87145e-05 0.000668571 0.000589653 0.000764617 -2.83648e-05 -7.94307e-06 0.000528923 5.67938e-05 0.000428169 4.70072e-05 -0.000165748 0.000652384 -0.000343113 0.00106889 9.22532e-05 0.000146292 -0.000206227 0.00012456 -5.84867e-05 1.69437e-05 1.29963e-06 8.60871e-05 -5.50966e-05 0.000483465 1.34307e-06 -4.25193e-05 0.000168917 0.000848213 4.60262e-05 -3.22663e-05 0.0019891 -5.59343e-06 0.000105087 0.000145346 0.000470399 -5.80153e-07 7.00115e-05 0.000247959 0.000278907 0.00080174 0.000322865 1.42583e-05 3.17434e-05 0.000209025 -0.000236211 0.000801383 0.0016191 0.000243659 0.00022079 -0.000141045 0.000225266 0.00150636 -0.000691039 0.000174225 0.000165537 -1.62706e-05 0.00101495 0.000383249 0.00112932 0.000223303 -0.000186338 0.00046388 6.37242e-06 0.000244146 0.000251443 -0.00016842 9.18949e-06 -5.07047e-05 -0.000236796 -5.60244e-05 -5.62238e-05 0.000487412 -5.74508e-07 -0.000159283 6.28166e-05 0.000620348 2.92255e-05 0.00038986 -0.000211305 0.000393041 0.000522272 -8.97426e-05 0.000546406 0.000441668 0.0001667 0.000604577 0.00135455 0.0020859 0.000418766 0.00209445 0.00504065 0.00236559 0.000845552
9.95983e-06 1.69253e-05 2.87191e-07 -5.54339e-06 4.27669e-05 7.141e-07 3.86453e-05 1.6487e-05 2.0896e-05 1.23986e-06 3.52007e-05 0.000100915 8.94521e-06 2.28419e-05 -2.16463e-05 5.06935e-06 -1.20597e-05 4.36279e-05 6.90607e-06 -1.87068e-07 -1.23093e-05 5.2641e-07 4.2807e-06 -1.95896e-05 -6.658e-06 -2.64101e-05 -1.40249e-05 4.37596e-06 9.63169e-06 1.39339e-05 1.88148e-06 8.08084e-06 -8.21655e-06 3.25279e-05 1.20002e-06 -1.78373e-05 2.12154e-05 2.03205e-05 4.6253e-06 -1.31217e-05 -4.11819e-05 -4.50641e-05 5.79446e-06 0.000130253 1.01401e-06 3.52459e-05 0.000117463 -4.54704e-05 6.48868e-05 7.95856e-06 3.83009e-05 0.000186874 0.000253886 0.000300039 -9.43132e-06 4.67289e-05 5.25594e-05 0.000191573 0.000227507 7.37321e-06 5.43254e-05 4.89235e-05 3.44978e-05 1.30283e-05 2.02734e-05 1.53409e-07 4.0897e-06 1.53001e-05 4.32755e-05 8.92682e-07 -8.388e-06 5.97212e-05 2.63216e-05 1.45161e-05 8.95379e-06 -5.59343e-06 9.79657e-05 2.28631e-05 0.000101768 7.51468e-05 0.000226514 3.82013e-05 2.92046e-05 8.14809e-05 6.08186e-05 0.000209329 0.000178787 1.59462e-05 2.84079e-05 0.00010387 0.000164339 0.000353805 0.000304542 4.23011e-05 3.65653e-05 2.9486e-05 0.000263938 0.000563916 0.000553538 2.85614e-05 4.84801e-05 9.79508e-05 0.000349644 0.000521723 3.91375e-05 6.36736e-07 1.69888e-06 1.8767e-07 2.9912e-05 6.5721e-05 7.56369e-05 7.59153e-06 0.000107654 5.0139e-05 -3.82626e-05 0.000132026 4.83237e-05 -4.24083e-05 8.75281e-05 2.74946e-05 -8.64997e-05 -2.30395e-05 2.26226e-05 6.10544e-05 8.39131e-05 4.82548e-05 -6.23263e-06 0.000134042 0.000166585 -7.96405e-06 0.000200345 0.00042594 0.000244269 4.40359e-05 0.000176378 0.000361776 0.000705658 0.00066665
-1.66508e-06 7.51363e-05 -3.16246e-07 0.000120524 1.24199e-05 9.21047e-07 2.73372e-05 0.000127286 5.16457e-05 -6.2108e-07 4.4884e-05 -1.72347e-05 -1.93119e-06 -0.000106069 0.000207093 6.3452e-07 0.000105995 -0.000170933 1.23857e-05 6.24865e-05 0.000320301 -2.1887e-06 4.13612e-05 -5.87346e-05 -3.64787e-06 -2.09586e-05 1.56349e-05 -1.52731e-05 -1.94109e-05 -9.1656e-05 5.48688e-06 -0.000115755 7.80625e-05 6.24002e-05 3.12391e-06 -0.00012254 -4.05737e-05 0.000128769 3.41728e-06 -1.21982e-05 0.000134893 2.28671e-05 7.46438e-05 6.70837e-05 2.51021e-05 -0.000152863 -8.94266e-05 0.000216891 0.000529663 -2.09642e-05 -1.40577e-05 0.000234236 0.000348167 -0.000325021 4.84557e-05 4.22979e-05 0.000112116 0.000208184 0.00044501 -2.74946e-05 0.000117643 0.00058741 5.65665e-05 0.000148847 0.000217603 -1.8242e-06 6.27395e-06 -2.00932e-06 7.3225e-05 -9.0846e-07 7.89888e-05 -8.84465e-06 -0.000158177 2.27699e-05 0.000179113 0.000105087 2.28631e-05 0.000709135 6.46363e-05 -0.000169076 -3.03973e-06 2.36367e-05 4.24841e-05 6.88072e-05 0.000293064 0.000526838 0.000238373 2.20934e-05 -7.83558e-06 -0.000248864 0.000361241 0.000227957 0.000720442 1.74524e-07 -0.000112241 -5.01645e-05 0.000441561 0.000619849 8.57237e-05 0.00011112 -0.000100662 -2.2708e-05 -0.000217423 0.000929979 1.38925e-05 0.000113744 -7.24517e-05 8.5362e-07 -3.74215e-05 4.55427e-05 0.000163621 6.14811e-06 5.9728e-05 0.00017651 1.55395e-05 -0.000398092 1.20887e-05 3.31438e-05 0.000222692 0.000266802 0.000361889 0.000117313 -0.000334781 0.000145695 0.000260552 7.90217e-05 0.000183745 0.000303988 0.000662813 0.000207986 7.15486e-05 0.000649044 0.00106126 0.000571074 0.0010965 0.00286528 0.00168438 0.00122723
0.000113969 7.69767e-05 2.06188e-06 8.08633e-05 8.45397e-05 2.71571e-06 2.92694e-05 0.00029178 5.14533e-05 2.20504e-06 -3.90048e-05 0.000321306 2.75807e-05 0.000255767 -0.000583589 -2.12588e-05 -0.000147605 0.000584623 1.28388e-05 0.000158693 0.000164733 2.21003e-05 0.000164037 0.00062695 -2.71265e-05 -0.00014888 -6.95396e-05 2.3056e-05 -7.21975e-05 0.000227181 3.62624e-06 9.50828e-05 3.91536e-05 0.000374493 -3.16645e-06 1.46203e-05 9.07952e-05 0.000523531 -7.26068e-06 2.3133e-05 0.000127636 1.14536e-06 0.000200591 0.00130164 0.000128244 0.000196299 -0.000392635 -0.00036783 0.000371159 6.04615e-05 4.54711e-05 -0.000602312 0.000654452 0.00152214 -1.71407e-05 3.51217e-05 -0.000550287 0.000987384 0.000360962 0.000106332 9.0437e-05 -7.84422e-05 -2.35022e-05 0.000180702 0.000126985 4.7931e-06 -3.27366e-05 0.000333694 -0.000168115 2.48797e-05 4.36146e-05 6.7189e-05 0.000300716 4.40987e-05 1.81017e-05 0.000145346 0.000101768 6.46363e-05 0.00230353 0.00143507 0.00123116 -0.000151555 3.18662e-05 0.000799391 0.000479681 0.00142575 0.000557124 0.000130066 2.89062e-05 0.00151294 0.00154929 0.00229009 0.000100302 0.000299546 0.000105755 3.80461e-05 0.00137566 0.00171256 0.00320062 6.46601e-05 0.000766104 0.00127869 0.00284791 0.00307639 0.000248788 8.61411e-05 7.30625e-05 1.03033e-05 -0.000107986 0.000353306 0.000239019 -4.96322e-06 0.000298761 0.000430967 7.59677e-05 0.000249737 0.000510597 -6.36229e-06 0.00016215 0.000883731 0.000112471 0.000120627 -0.000362154 0.000342085 0.000475195 0.000484139 -0.0001898 0.001022 0.000947756 -0.000563201 0.00107153 0.00248771 0.00138079 0.000356074 0.00180082 0.00305638 0.00765442 0.00205033
-2.31366e-05 8.64213e-05 3.27872e-06 0.000126511 8.91732e-05 5.73444e-06 -4.59536e-06 0.000334085 3.4813e-05 6.04043e-06 0.000132395 0.000486806 2.25163e-05 -6.13246e-05 -0.000356919 5.05725e-06 6.30099e-05 0.00112312 -2.9446e-05 -6.83255e-06 -0.000330768 3.03448e-05 0.000314771 0.000202877 -4.72913e-06 -8.16784e-05 -0.000146517 4.28858e-05 0.00023301 0.00042163 -1.71342e-06 -7.9985e-05 0.00020771 0.000286609 -3.86748e-06 0.000193221 9.25847e-05 0.000177492 4.25938e-06 5.06966e-05 0.000478852 -2.02946e-06 0.000725549 0.000201584 8.06793e-05 1.69029e-05 0.000277161 0.000314174 -0.000308024 0.000134412 0.000105216 0.000330009 0.000339542 0.00189634 -6.81011e-05 -0.000162497 0.000584012 0.0004737 0.00184324 0.000202299 0.000234021 -0.000916394 0.000106759 -0.0001745 -0.000130526 1.08053e-05 0.000128962 0.00029699 0.000350754 1.02548e-05 8.25731e-05 9.5974e-05 0.000811879 5.98437e-05 -0.000240315 0.000470399 7.51468e-05 -0.000169076 0.00143507 0.00416014 0.00289164 -0.00024517 -6.54513e-05 -1.87657e-05 0.00163161 0.000809194 0.000806941 0.000147981 0.000365936 0.0010752 0.00175632 0.00355057 0.00105222 0.000416638 9.26826e-05 0.00039149 0.00103203 0.00130001 0.00231469 -5.72544e-06 0.000772834 0.00198425 0.00348485 0.0034282 0.000200565 2.21514e-05 0.000547395 1.28762e-05 0.000647298 0.000392772 -0.000324167 2.19448e-05 0.00029682 -0.000142791 5.08494e-05 0.000613095 -0.000132399 4.77551e-05 -7.09031e-05 0.000809428 0.00191856 -0.000349032 0.000492828 -0.000202012 0.00128745 0.000454252 -0.00016561 0.00164869 0.000697632 -0.000432959 0.000931571 0.00323619 0.0031497 -7.6157e-06 0.00234756 0.00423971 0.0111226 0.00232101
-5.27314e-06 0.00014756 -1.21664e-06 -2.06226e-05 0.000251579 1.23564e-05 0.00010929 0.000100852 -0.000221007 6.16501e-06 0.000264803 0.0003736 4.89523e-05 8.01924e-05 -0.000520472 8.36994e-06 -0.000100139 0.00198536 1.79927e-05 0.000275648 -0.00103404 3.0927e-05 -4.75041e-05 0.00025422 -1.65311e-05 -0.000243313 -0.000570912 6.63618e-05 0.000230341 -5.27647e-05 1.76397e-05 0.000139722 -0.000124332 8.08617e-05 3.0365e-06 -1.73227e-05 0.000493837 0.0014337 9.16591e-06 1.97288e-05 0.000694212 -7.24282e-05 0.000379414 0.000530447 -3.00651e-05 1.82352e-05 -0.000296692 -0.00117744 0.00157177 4.7325e-05 0.000237546 0.000977887 0.00266316 -0.00157283 0.000164126 0.000286458 0.00129009 -0.00159878 0.00447826 -2.31198e-05 0.00102621 -0.00104902 0.000150094 -0.000375226 0.000638418 9.44617e-07 -1.61166e-05 0.000656067 0.000624107 1.07097e-05 0.000177204 -0.000230207 -0.000645035 7.15292e-05 -5.84608e-05 -5.80153e-07 0.000226514 -3.03973e-06 0.00123116 0.00289164 0.00942106 -0.000343989 0.000443742 0.000385298 0.00102479 0.00160377 -0.000215277 0.000261349 -5.33579e-05 0.000195907 0.00404337 0.00285195 0.00258428 0.000403734 -6.93369e-05 -0.000344796 0.00296358 0.00640762 0.00206954 -1.11223e-05 -0.000379334 0.00185508 0.00371525 0.00490447 0.000316088 0.0010434 -0.00110004 1.50947e-05 0.000677947 -0.000584954 -0.00023182 2.40489e-05 0.000730195 0.00132403 9.41373e-05 0.000486582 0.00149907 -0.000123859 -5.65321e-05 0.00117252 -0.000325228 -0.000691996 -0.000398454 0.00104177 0.000504931 0.000654769 0.000449725 0.000344333 0.000762771 0.00108062 -0.000570059 -0.00266018 0.00394591 0.000126044 0.000177888 0.0038433 0.0108595 0.00231
1.86627e-06 -1.8441e-05 -6.71962e-07 -5.70819e-06 2.66313e-05 7.96729e-07 8.67581e-07 -4.04888e-07 -2.81894e-05 1.04689e-06 2.49829e-05 8.28482e-06 -1.65693e-06 -2.16032e-05 0.000173977 5.92181e-06 -4.42938e-07 -0.000161683 1.62877e-05 7.75581e-06 8.39871e-05 6.79504e-07 6.25311e-06 -2.98094e-05 -1.20022e-05 6.01825e-05 0.000108669 -7.12283e-06 8.47312e-06 7.39772e-05 3.15804e-06 -7.19652e-06 -7.33158e-07 3.03984e-06 1.39988e-06 2.96617e-05 -3.9582e-06 -1.594e-05 9.53516e-06 3.96721e-05 3.78975e-05 -6.6602e-06 1.89649e-06 -5.82963e-05 -5.09936e-05 1.80695e-05 6.59171e-05 0.00021956 -0.000111203 -2.82872e-05 -2.84072e-06 -2.91357e-05 1.10912e-05 0.000284706 4.78979e-06 -3.13007e-05 8.50041e-06 0.000390311 0.000140949 6.78026e-06 -0.000108748 0.000352083 2.94e-05 1.74172e-05 -2.77773e-05 -1.37318e-06 2.25849e-05 -3.14286e-05 2.54709e-05 -6.48946e-07 2.84618e-05 5.03931e-05 0.000102686 -3.22012e-06 1.89367e-05 7.00115e-05 3.82013e-05 2.36367e-05 -0.000151555 -0.00024517 -0.000343989 0.000179124 1.41325e-05 7.56695e-05 0.00011266 0.000101549 0.000159809 2.87966e-05 4.79358e-05 1.01166e-05 -0.000129985 7.12954e-05 0.000262205 5.57573e-05 2.55071e-05 0.000137376 9.31022e-05 -1.6131e-07 0.000118203 2.96244e-05 -6.37102e-05 -1.61299e-05 3.23971e-05 0.000142733 6.79597e-05 -8.57028e-05 3.48543e-05 9.25026e-07 -2.75792e-05 8.50763e-05 7.80525e-05 6.13233e-06 -3.65907e-05 -4.44656e-05 -5.30749e-06 -5.85779e-05 -6.62628e-05 3.43273e-06 3.40095e-05 -2.90009e-07 -3.20371e-05 -0.000111827 0.000152559 0.000202695 0.000163109 -8.64689e-05 0.000184646 0.000220624 5.1962e-06 0.000110824 0.000332436 0.000647662 2.02328e-05 -5.77714e-05 0.00018871 0.000310415 0.000144202 0.000197142
6.85868e-05 7.74186e-05 1.33861e-06 -6.05877e-05 5.33059e-06 1.64536e-06 6.45711e-05 7.2833e-05 4.167e-05 -1.66753e-06 6.94295e-05 -9.88819e-05 1.01957e-05 0.000103661 0.000135123 -3.23583e-06 -0.000133586 0.000274965 2.67843e-06 -8.53023e-06 -1.37147e-05 9.83505e-06 8.51859e-06 3.59327e-05 -6.83774e-06 0.000160711 4.92631e-05 7.05641e-06 1.87816e-05 -0.000108746 2.31253e-07 7.37326e-05 0.000102417 -1.48862e-06 4.19562e-06 -4.83794e-05 7.03102e-05 0.000108405 3.36746e-06 -1.85107e-05 4.50313e-05 1.76793e-05 -0.000162943 -0.00024049 4.56038e-05 0.000231261 -1.61157e-05 -5.38848e-06 0.000183207 -5.9405e-06 -1.37517e-05 -0.000218568 0.000165033 0.000264196 2.76666e-05 -7.66419e-05 8.14916e-05 -7.0197e-06 0.000561874 -3.8472e-05 3.63508e-05 -0.000100716 6.14509e-06 -9.79431e-06 4.52787e-05 6.68544e-06 4.92612e-05 5.26155e-05 6.82138e-05 1.13239e-06 -8.46892e-05 -8.97821e-05 0.000105816 1.80835e-05 7.55672e-05 0.000247959 2.92046e-05 4.24841e-05 3.18662e-05 -6.54513e-05 0.000443742 1.41325e-05 0.000632652 0.000280965 0.0001574 0.000555796 0.000318054 -4.56093e-06 0.000177993 0.000170359 0.000373266 0.000592791 0.000520422 0.00013995 3.23509e-05 0.000156655 0.000761829 0.0010274 0.00086144 2.48404e-05 -1.73879e-05 0.000525341 0.0010997 0.00135016 8.89047e-05 0.00018972 0.000124968 1.53665e-07 0.000106742 -3.63796e-05 2.5546e-05 6.09229e-06 7.70182e-06 0.000196199 1.25568e-05 0.000127737 0.000322954 2.85525e-05 -7.56586e-06 6.84929e-06 -0.000240059 0.000177443 8.75263e-05 -2.09285e-05 -0.000105967 0.000330028 -8.04796e-05 -0.000141219 0.00026455 3.07463e-05 0.000161738 0.000333594 0.00090457 0.000241591 0.000533736 0.00104374 0.00223149 0.00108043
0.000145987 0.000135964 4.12878e-06 4.37089e-05 0.000200664 5.3352e-07 0.000126652 0.000192063 0.000177 7.77455e-07 -4.06944e-05 0.000431893 1.29914e-05 0.000341349 0.000246436 -8.58579e-06 -6.79538e-05 -0.000202292 1.45385e-05 0.000270397 -0.000107028 1.99764e-05 6.61702e-05 0.000308677 -8.05855e-07 0.000248778 0.000272134 5.79318e-06 -2.18963e-05 0.000108661 2.79973e-06 2.46819e-05 7.73061e-05 0.000414171 -1.40632e-06 1.03385e-05 0.000235961 0.000191585 2.05126e-05 0.000203646 0.000109298 2.71807e-05 -0.000249427 0.00055422 0.000118262 0.000264986 0.0011435 0.000363777 0.000684527 2.57185e-05 -1.64701e-05 1.9704e-05 0.000397271 0.000486563 0.000161507 -8.44308e-05 0.000252651 0.000992832 0.000393787 0.000100987 -6.72994e-05 0.000554512 -2.04193e-05 0.00021987 0.000177206 5.07641e-06 8.59566e-05 0.000209657 4.7867e-05 1.69822e-05 0.000182592 0.000150559 -0.000135384 6.46554e-05 0.000360752 0.000278907 8.14809e-05 6.88072e-05 0.000799391 -1.87657e-05 0.000385298 7.56695e-05 0.000280965 0.00202758 0.000912648 0.00155552 0.000361989 7.12574e-05 -7.46542e-05 0.00132836 0.00103444 0.00165978 0.000642432 0.000305066 -8.16026e-05 0.000566387 0.00172174 0.00197804 0.00217918 0.000237195 -4.37343e-05 0.00107147 0.0026334 0.00310026 0.000195945 -0.000106949 -8.69302e-05 6.9011e-06 -0.000120928 0.000430451 0.000484139 -1.88624e-05 0.000229726 0.000291289 3.48662e-05 -0.000159145 0.000489491 0.000123952 -7.35299e-05 0.000120611 -0.000280904 0.000315222 -0.000348033 0.000848307 0.000377757 0.000273136 0.000108799 0.000229105 0.000833262 3.97119e-05 0.000603534 0.0018141 0.00141828 0.000439149 0.0026657 0.00537958 0.00562732 0.0022308
0.000118433 0.000254225 2.76749e-06 0.000208551 0.000337187 1.21769e-05 0.000124422 0.000480845 0.000100627 1.78707e-05 0.000360574 0.000317818 1.49197e-06 2.78151e-05 0.000962891 2.25139e-05 0.000194128 0.000301752 -2.37516e-05 0.000299612 0.000382497 -1.13766e-05 0.000175938 0.000289115 4.09052e-05 0.000174359 0.000234633 8.68227e-06 0.00017773 0.000425606 4.60488e-06 -0.000134919 0.000297254 0.000372491 -1.96342e-06 9.35053e-05 4.16133e-07 0.000580398 5.4275e-06 0.000176964 0.000619949 0.000108057 0.000402172 0.000485222 4.3217e-05 7.50009e-05 0.000930158 0.00289109 0.00156392 -4.95235e-05 9.96304e-05 0.000261217 0.00154888 0.00111096 0.000243759 -0.000146224 0.000965935 0.00101521 0.00234242 0.000237932 0.000358096 0.000623404 0.000275943 3.84015e-05 0.000140547 1.16568e-05 0.000196187 0.000313356 0.000469096 1.65397e-05 0.000301173 0.000397365 0.00103724 7.59326e-05 0.000161377 0.00080174 6.08186e-05 0.000293064 0.000479681 0.00163161 0.00102479 0.00011266 0.0001574 0.000912648 0.0035911 0.00289189 0.00090906 3.85933e-05 0.000164981 0.000354456 0.00248612 0.00292654 0.00185196 0.000421998 -8.84575e-05 0.000777333 0.0019908 0.00198819 0.0019555 0.000354555 3.79475e-05 0.000764382 0.00231369 0.00448529 0.000187051 -4.99527e-05 0.00013591 1.55041e-05 0.00041804 0.000503918 -7.84572e-05 1.36592e-05 0.000425185 0.000301272 6.61906e-06 -0.000207498 0.000376768 0.000250464 -0.000130695 0.000534923 0.0012451 0.000126584 1.6734e-05 0.000698373 0.00167976 0.00025486 0.000540306 0.00151913 0.00101861 0.00063463 0.0012117 0.00373276 0.00405338 0.000914774 0.00522975 0.0120682 0.0115917 0.00367788
0.000326111 0.000434017 4.27886e-06 0.000228024 0.000618865 1.15822e-05 0.000377465 0.000476131 0.000372292 1.32261e-05 0.00049309 0.000388107 2.0386e-05 0.000500524 0.00105206 1.41288e-05 -0.00011086 0.000708622 2.5153e-05 0.000673363 0.001487 -1.03692e-06 0.000112622 0.000595459 5.29181e-05 0.000244972 0.000753642 -1.26455e-05 -6.75601e-05 0.00017778 1.29675e-05 -2.24015e-05 0.000227095 0.000896344 6.04233e-06 -0.000236208 0.000437079 0.000974237 2.01637e-05 5.36231e-05 0.00135272 9.89782e-05 -2.08252e-05 0.00097895 0.000211825 0.000612972 0.000503539 0.00202037 0.00140444 -7.86717e-05 -0.000192347 -0.00055955 0.00165888 0.00586272 2.26679e-05 0.000103391 1.20232e-05 0.00417879 0.00276455 0.000210322 -1.39683e-05 0.00197359 0.000342349 0.000450578 0.000650536 1.81856e-05 0.000383805 0.000573141 -9.00422e-05 3.41278e-05 0.000202478 0.000619962 0.000669491 0.000117368 0.000600624 0.000322865 0.000209329 0.000526838 0.00142575 0.000809194 0.00160377 0.000101549 0.000555796 0.00155552 0.00289189 0.00916835 0.00418346 -0.00014181 -3.11821e-05 0.00154349 0.00118934 0.00610665 0.00469206 0.000639498 0.000548843 0.000845265 0.00136167 0.00643445 0.00536937 0.000439638 0.000866422 -0.000373269 0.00579173 0.00964585 0.000308341 -0.000197527 -0.000329394 1.59304e-05 -0.000243974 0.000246377 0.00143679 -1.65616e-05 0.000316056 0.00182109 5.02605e-05 -6.87343e-05 0.000644157 0.000269352 0.000393183 0.00107014 0.000838545 0.000376116 -0.000558035 0.00132063 0.00291349 -0.000169368 0.000742924 0.00381566 0.00069913 0.000352744 0.00481157 0.00822491 0.00398089 0.00176969 0.00376475 0.00360339 0.02057 0.007317
6.92714e-05 0.000255776 4.55382e-06 0.000192193 0.000328183 3.31708e-06 0.000258652 0.000424275 0.000376078 8.96674e-07 0.00023862 0.000321736 1.39137e-05 0.00032484 0.000581298 1.08258e-05 -0.00011412 -0.000120053 -1.89929e-06 0.00032421 0.00118193 1.80155e-05 0.000105041 8.62005e-05 5.34915e-05 0.000155644 0.000566558 -6.69713e-05 0.000110903 5.99587e-05 4.37327e-06 -9.26078e-05 0.000217808 0.000629379 1.00736e-05 -0.000237831 4.14348e-05 6.39613e-05 3.67517e-05 9.34896e-06 0.00094757 3.76992e-05 -1.36766e-05 0.00056695 0.000204189 0.000564604 0.000944737 0.00152712 -0.00206361 0.000124769 -0.000279355 0.000519299 0.00106683 0.00478577 -0.000129562 0.000102707 -0.000192151 0.00373897 0.00065503 -3.15356e-05 -0.000330708 0.00289746 0.00015598 0.000129768 0.000286916 1.69598e-05 0.000319501 0.000258816 -0.000138118 1.6992e-05 0.000143575 0.000618606 0.000687445 5.69357e-05 0.000407728 1.42583e-05 0.000178787 0.000238373 0.000557124 0.000806941 -0.000215277 0.000159809 0.000318054 0.000361989 0.00090906 0.00418346 0.00522935 -8.9542e-05 7.98832e-05 0.000492702 -0.00118051 0.00372749 0.00629838 3.34676e-06 0.000665556 0.000509545 -0.000715105 0.00770382 0.00543096 0.000146998 0.000810227 -0.000386719 0.00366539 0.00606513 0.00046448 -5.98557e-05 0.00022569 6.43908e-06 6.24393e-05 -1.61211e-05 0.000888651 7.52541e-06 0.000119833 0.00155621 3.88167e-05 9.02532e-05 5.67804e-05 0.000216362 0.000399954 0.00108904 0.00153522 3.73865e-05 0.000281288 0.000969788 0.00223777 0.000123301 0.000728971 0.0030514 0.000925732 0.000425413 0.00424842 0.00817643 0.00115161 0.00132351 0.00133343 -0.00203713 0.0169897 0.00562787
2.17071e-07 -7.58931e-06 3.91277e-07 1.77277e-06 8.17237e-06 -9.12903e-07 -1.23044e-06 7.13091e-07 -3.86638e-05 -2.60568e-06 2.31754e-05 9.57391e-05 -4.98276e-06 -3.78987e-05 -2.88904e-05 1.61553e-05 6.56439e-06 -8.52026e-05 -1.10673e-05 -3.32455e-05 -6.56883e-05 2.05049e-05 -5.52568e-06 4.31464e-05 -3.92811e-06 7.35294e-06 -0.000157912 -1.83727e-06 -1.08402e-05 3.45206e-06 8.64525e-07 -2.04455e-05 -2.84473e-05 5.73982e-05 2.66913e-06 1.13604e-05 1.89761e-05 6.12404e-05 7.64431e-06 -5.89537e-05 5.51504e-05 5.03006e-06 4.82024e-05 5.12071e-05 -1.34226e-05 2.30019e-05 -0.000138556 -0.000170351 -0.000137727 -2.78659e-05 5.23622e-05 9.54284e-05 0.000167871 -0.000261029 -7.00533e-05 1.82451e-05 0.00012299 -2.72957e-05 0.000150483 1.30043e-05 2.2607e-05 -2.54635e-05 -8.88427e-06 2.38668e-05 -1.90799e-05 2.43132e-06 3.9909e-05 2.17717e-05 3.15659e-06 -6.85911e-08 5.88665e-05 4.40156e-05 -4.74356e-05 3.48253e-06 -3.14893e-05 3.17434e-05 1.59462e-05 2.20934e-05 0.000130066 0.000147981 0.000261349 2.87966e-05 -4.56093e-06 7.12574e-05 3.85933e-05 -0.00014181 -8.9542e-05 0.000260234 2.81211e-05 0.000113047 0.000366069 0.0002272 -2.85816e-05 0.000178315 -5.8005e-06 3.56106e-05 0.000375112 0.000385323 0.000756738 4.68703e-05 -2.65573e-06 0.000312529 0.000590462 0.00065358 9.12582e-05 0.000106653 -1.83731e-05 1.12051e-06 0.000118026 5.91513e-05 -8.35783e-05 8.76763e-06 0.000123706 -4.10266e-05 3.0314e-05 7.24315e-05 0.000110835 2.1052e-05 6.24649e-05 0.000265672 0.000185792 -4.91749e-05 4.31922e-05 0.000304024 0.000209923 -0.000133799 0.000108105 0.000315273 4.67965e-05 5.2398e-05 0.000159485 0.00014542 2.48114e-05 7.13226e-06 0.00058819 0.00133544 0.0010662 9.08392e-05
3.11522e-06 -1.57822e-05 1.09805e-06 -5.7311e-05 2.2797e-05 1.5429e-06 -5.63694e-05 -1.84202e-05 -5.01918e-06 2.18915e-06 4.78259e-05 -9.55324e-05 3.49469e-06 5.6185e-07 0.000216957 4.51355e-06 0.000120759 0.000236785 -4.06978e-06 -0.000233694 -0.000441012 2.74711e-05 3.52237e-05 3.37519e-05 -1.80668e-05 2.30602e-05 -4.2432e-05 1.63441e-05 0.000158426 0.000136404 -3.22572e-06 4.64947e-05 5.76876e-05 -6.50543e-05 1.45633e-06 0.000165506 0.000138812 -9.6349e-05 7.79807e-06 5.89247e-05 -3.8638e-05 1.11314e-05 0.00011877 -0.000445103 7.95196e-07 -0.000390441 -1.01594e-05 0.00012789 9.50501e-05 3.86624e-06 0.000265531 0.000298361 -0.000672957 9.02128e-05 4.98942e-06 -2.84559e-05 0.000182945 2.1077e-06 0.00115021 5.78301e-05 3.89393e-05 -0.000797284 6.5337e-05 -0.000233248 -0.000214598 7.84345e-06 3.05427e-05 -6.74742e-05 0.000102637 1.19387e-06 -5.97346e-05 -2.90001e-05 0.000335872 -4.72007e-06 -0.000237655 0.000209025 2.84079e-05 -7.83558e-06 2.89062e-05 0.000365936 -5.33579e-05 4.79358e-05 0.000177993 -7.46542e-05 0.000164981 -3.11821e-05 7.98832e-05 2.81211e-05 0.000871979 0.00064382 3.91745e-05 -0.000228559 -0.00040851 0.000255794 0.000220907 -0.000158887 0.000443668 -0.000842898 -0.000362384 9.79515e-05 0.000157411 0.000629728 0.000890179 0.000515094 5.81208e-05 6.44668e-05 0.000441654 1.2182e-06 0.000401503 0.000215698 -0.000204819 8.82538e-06 5.23611e-05 5.96131e-06 1.64295e-05 0.00017403 6.93553e-05 1.7978e-05 -0.000140624 1.79712e-05 0.000252179 1.79089e-05 0.00030148 -0.000318262 0.000252203 0.000239427 -7.98128e-05 0.000499495 0.00019427 -0.000325791 0.000486233 0.000605617 0.000841827 0.000159694 0.000587144 0.000877185 0.00453191 0.000134417
0.000108168 1.16615e-05 4.91026e-06 -1.16948e-05 0.000276695 -1.08912e-06 -5.59779e-05 -5.04912e-05 0.000253557 -6.79593e-06 -8.37071e-05 0.000423764 1.60317e-05 0.000256838 -5.60396e-05 9.21863e-06 3.81647e-05 0.000863071 -5.90858e-06 4.86961e-05 -0.000413411 3.23002e-05 0.000367913 0.000407376 -3.01138e-05 0.000290975 0.000383837 4.72783e-05 8.72356e-05 0.000385778 -4.00555e-06 0.000188088 -0.000154446 0.000340443 -6.69286e-08 0.000425827 0.000594801 0.000104082 3.18696e-05 0.000206885 9.09761e-05 9.32725e-06 0.000202589 -0.00014562 0.000109664 -7.91135e-05 -0.000738255 0.000204144 1.5294e-06 0.000103758 -7.23235e-05 -0.000305264 9.21806e-06 0.0021142 -5.46237e-05 -0.00040744 -0.000522147 0.00198039 0.00109392 0.000419369 -0.000485182 -0.00163624 5.94748e-05 1.04903e-05 -0.000157723 1.13531e-05 -0.000104326 0.000306597 -4.03143e-05 1.52059e-05 7.32443e-05 -2.45342e-05 0.00016328 2.6424e-05 -3.31045e-05 -0.000236211 0.00010387 -0.000248864 0.00151294 0.0010752 0.000195907 1.01166e-05 0.000170359 0.00132836 0.000354456 0.00154349 0.000492702 0.000113047 0.00064382 0.0044711 0.00107874 0.000522272 -0.00250536 0.000756673 0.000180311 0.000780499 0.00127438 -0.000971919 0.000830469 7.03321e-05 0.00102183 0.00211106 0.00455643 0.00243325 0.000239182 5.2245e-05 0.000411967 3.9521e-06 -2.00634e-05 0.000463895 0.000555148 -1.37618e-05 0.000205958 0.000381936 6.46608e-05 0.000697973 0.000414198 0.000126936 -2.82416e-05 0.000111314 -0.000815166 0.000365522 -0.000146094 5.15801e-05 0.000632298 0.000184972 -0.000454857 0.00123763 0.000795937 -0.00159148 0.00190863 0.00346685 0.00193599 -0.000121911 0.00121907 -0.00044085 0.014933 0.00101195
0.000201513 0.000229243 4.0767e-06 0.000152137 0.000441431 1.09814e-05 9.85778e-05 0.000264937 0.000123238 4.73491e-06 0.000349306 0.000718424 1.72127e-05 8.92159e-05 6.68786e-05 1.52107e-05 0.00011541 0.00150886 1.0436e-05 6.1284e-05 -9.1315e-05 -3.75553e-06 0.000365855 0.000540439 3.5775e-06 -3.6132e-05 -0.000623105 8.13547e-05 9.40752e-05 0.000307628 6.56064e-06 0.000136588 0.000138176 0.000373122 7.52892e-07 0.000215004 0.000353027 0.00131812 2.56551e-05 0.000182555 -0.000402166 9.80388e-05 0.000536468 0.0013998 0.000125066 0.000178984 -0.000463942 -0.00038172 0.00373225 3.36545e-05 0.000389754 0.000655745 0.00347591 -0.00174614 0.000302304 1.67405e-05 0.00115488 -0.000726704 0.00283975 0.000388869 0.00109709 -0.00103997 0.00024052 0.000183016 0.000445387 1.00975e-05 -0.000131833 0.000379962 0.000739799 1.10604e-05 0.000227205 0.000196277 0.000275512 7.01457e-05 0.000123552 0.000801383 0.000164339 0.000361241 0.00154929 0.00175632 0.00404337 -0.000129985 0.000373266 0.00103444 0.00248612 0.00118934 -0.00118051 0.000366069 3.91745e-05 0.00107874 0.00687885 0.00482858 0.000326109 0.000506849 -0.000504907 0.000721802 0.00604766 0.00262453 0.0033315 0.000155261 -0.000501954 0.0017326 0.00290313 0.00583929 0.000433188 0.000317574 -0.000207548 1.52834e-05 0.000241556 0.000821424 -0.000108833 2.53646e-05 0.000925252 0.000327315 0.000129009 0.000240096 0.0017706 2.41262e-05 -0.000158764 0.000826989 0.000196512 0.000338921 -0.000429066 0.00100255 0.00037223 0.000952209 0.000399731 0.000349104 0.00156291 0.0011251 -0.000991784 -0.00133255 0.00464893 0.000137575 0.00610988 0.0195389 0.00654765 0.00467818
0.000259896 0.000461551 3.89934e-06 0.000361787 0.000647753 1.07128e-05 0.00046238 0.000413339 0.00085035 -8.40971e-06 0.000495561 0.00128742 3.24446e-05 0.000520296 0.000426499 -1.27538e-05 -0.000274598 0.00072551 0.000125962 0.000486424 0.00187537 4.39445e-06 0.000398798 0.000806239 2.48003e-05 0.000136673 -0.000364816 6.28884e-05 0.00016171 0.000438095 1.94577e-05 2.71072e-05 0.000765509 0.00111404 -1.38802e-06 -6.98167e-05 0.000522075 0.000134357 0.000124045 0.00041595 0.000133193 0.000101805 0.000507899 0.00202368 0.000364512 0.00121444 0.0019876 -0.00133766 0.000859439 0.00016263 1.38398e-06 0.000587389 0.0017719 0.00731224 -0.000153995 0.000141553 0.000711246 0.00216678 0.00359073 0.000367789 0.00098316 0.00165799 0.000337087 0.000461542 0.000657094 1.56418e-05 0.000297216 0.000118179 0.000663045 3.37954e-05 1.38477e-06 0.00141122 0.00177654 7.3761e-05 0.000304873 0.0016191 0.000353805 0.000227957 0.00229009 0.00355057 0.00285195 7.12954e-05 0.000592791 0.00165978 0.00292654 0.00610665 0.00372749 0.0002272 -0.000228559 0.000522272 0.00482858 0.0170568 0.00818776 0.000181172 0.000140273 0.00101648 0.00576215 0.00874575 0.0125146 0.000163624 0.000609901 0.00122299 0.00444597 0.0136748 0.000794025 -0.000827181 0.00106049 2.41387e-05 8.09052e-05 0.00134167 0.000882939 2.27484e-05 0.000636364 0.000706135 0.000165967 0.0001032 0.000445307 4.43016e-05 0.000427375 0.00152526 0.00330737 0.00018339 0.000841569 0.000866566 0.00204841 0.000537156 0.00107186 0.00422445 0.00135285 0.00110519 0.00330858 0.00752347 0.00251095 0.00040844 0.00721353 0.0177469 0.0113724 0.0121719
0.000147929 0.0005732 -1.03042e-06 0.000448594 0.000574279 1.39267e-05 0.000640286 0.000666853 0.00060159 4.7331e-06 0.000570871 0.000782109 9.76616e-06 0.000478181 0.00107861 1.50379e-09 -7.48072e-05 -0.000602319 0.000123977 0.000476708 0.00194074 -4.48955e-05 -7.48641e-05 4.01812e-05 7.19077e-05 0.000183988 0.000291296 -5.39615e-05 0.000286525 6.9076e-07 3.09598e-05 -0.000284775 0.000600881 0.00102481 2.94402e-06 -0.000662647 0.000127133 0.000603279 8.16108e-05 0.000194279 0.00178109 0.000109077 0.000161861 0.00169678 0.00030427 0.000988817 0.00327979 0.00225711 -0.00144967 0.000140994 -6.39382e-05 0.0027157 0.00323781 0.00535551 0.00012451 0.000607033 0.00113932 0.0035556 0.00284615 -0.000238826 0.000555204 0.00562603 0.000241398 7.48315e-05 0.000918662 1.24363e-05 0.000581196 0.000360321 0.000342654 4.19256e-05 0.000381133 0.00128146 0.000398784 0.000122023 0.000760542 0.000243659 0.000304542 0.000720442 0.000100302 0.00105222 0.00258428 0.000262205 0.000520422 0.000642432 0.00185196 0.00469206 0.00629838 -2.85816e-05 -0.00040851 -0.00250536 0.000326109 0.00818776 0.0162041 -0.000646933 0.000589454 0.000423481 0.000905236 0.0190619 0.010575 0.000306114 8.17062e-05 -0.00083131 0.00379109 0.0115862 0.000667833 0.000306206 -7.79637e-05 2.06771e-05 0.000430045 -0.000220722 0.000941151 4.89792e-06 0.000374038 0.00223075 9.34509e-05 -0.000615624 0.000383374 0.000181341 0.000284545 0.00269861 0.00387924 -2.28504e-05 0.000173219 0.00262866 0.00353391 0.000290327 0.0019531 0.0043325 0.00208828 0.00265352 0.00393866 0.00809625 0.000788401 0.00217171 0.00296864 0.00470306 0.0207106 0.012429
3.82009e-05 5.93605e-05 -3.7222e-06 -5.77548e-05 6.19002e-05 5.57242e-06 6.53689e-05 3.07254e-05 2.72823e-05 -3.8615e-07 2.60121e-05 0.000159661 -5.06667e-06 -2.38279e-05 -3.5485e-06 1.33537e-05 0.000114534 0.000342435 1.29104e-05 -4.96189e-05 -0.00040331 2.45553e-05 8.22769e-05 -3.88236e-05 -2.40148e-05 -6.9758e-05 0.000166002 9.22542e-06 2.4493e-05 4.28425e-05 1.2014e-05 0.000109383 9.43423e-06 -5.84146e-05 3.12536e-06 0.000107376 0.000135561 -2.89014e-05 1.75385e-05 8.79183e-05 0.000172364 2.68156e-05 8.88102e-05 -4.32441e-05 1.61419e-05 -7.02566e-05 3.60169e-05 0.000171429 0.000223745 -3.13241e-05 -1.29051e-05 8.13449e-06 0.000217162 0.000304478 -0.000132052 -4.9308e-05 0.000143535 0.000629723 0.00110261 1.69872e-05 2.30636e-05 -0.000345757 0.000126425 -2.79274e-05 1.95052e-05 6.62088e-07 2.9607e-05 8.94623e-05 0.000137241 1.40787e-05 -5.17948e-05 8.96712e-05 0.000223365 2.1504e-05 1.45634e-06 0.00022079 4.23011e-05 1.74524e-07 0.000299546 0.000416638 0.000403734 5.57573e-05 0.00013995 0.000305066 0.000421998 0.000639498 3.34676e-06 0.000178315 0.000255794 0.000756673 0.000506849 0.000181172 -0.000646933 0.000947906 0.000134332 0.000229382 0.0011007 -9.42446e-05 0.00143972 0.000186429 0.000193431 0.000808946 0.0018569 0.00178728 3.9191e-05 0.000165589 0.000224712 7.339e-06 0.000128423 3.40722e-05 -1.21431e-05 1.68868e-07 2.57882e-05 3.02965e-05 6.61081e-06 0.000276951 0.000190261 5.71162e-05 0.000106031 0.000124545 0.000109105 0.000150507 0.000292155 0.000301396 0.000633103 0.000158289 0.00018983 0.000574148 -0.000402259 6.61769e-05 0.00101526 0.000801316 0.00109685 0.000246997 0.0012048 0.00217833 0.00568301 0.00120307
0.000106064 1.59162e-05 5.58612e-07 -4.60236e-05 5.26081e-05 1.83392e-06 4.04061e-05 4.87392e-05 -4.57609e-05 7.49197e-06 4.0865e-05 5.32566e-05 7.3485e-07 0.000161725 1.17894e-05 9.20378e-06 -6.17026e-05 0.000108356 2.2469e-06 -8.62647e-05 0.000149191 2.05523e-06 -0.000132357 -8.90857e-05 7.65611e-06 -4.83745e-05 3.87642e-05 -8.37042e-06 1.28237e-05 2.39948e-05 4.21101e-07 4.71771e-05 -3.60089e-06 3.76915e-05 -5.14348e-07 -2.299e-05 -1.19328e-05 5.85632e-05 -1.89538e-06 -1.1906e-05 0.000106396 7.98176e-06 -0.000128677 2.04645e-05 2.96291e-05 0.000114611 -1.76838e-05 0.000211322 -0.00025544 1.05876e-05 0.000109335 -0.000103243 9.12018e-05 0.00101168 -2.95016e-05 0.00035341 -0.000140777 0.00052386 3.32482e-05 2.25639e-05 -2.52229e-05 0.000281801 8.46979e-05 3.60808e-06 -7.10515e-06 5.44152e-06 9.29503e-05 3.55327e-05 -9.72394e-05 8.68945e-06 4.39679e-05 0.000142609 0.000153908 9.8823e-06 5.28021e-05 -0.000141045 3.65653e-05 -0.000112241 0.000105755 9.26826e-05 -6.93369e-05 2.55071e-05 3.23509e-05 -8.16026e-05 -8.84575e-05 0.000548843 0.000665556 -5.8005e-06 0.000220907 0.000180311 -0.000504907 0.000140273 0.000589454 0.000134332 0.00055243 0.000212494 -0.000496418 0.000729145 0.000948378 6.51482e-05 0.000387335 -0.000224407 0.000651857 0.000898805 0.000110758 -8.73288e-05 -0.000150365 4.34471e-06 -1.56737e-05 -7.82486e-05 8.80117e-05 -4.24783e-07 3.70698e-05 0.000159244 -6.00207e-06 3.55726e-05 -0.000175792 4.26727e-05 5.72455e-05 0.000191717 0.000296574 3.76423e-05 4.12761e-05 0.000120758 0.000411295 8.21992e-05 0.000276189 0.000581317 1.65057e-05 0.000210153 0.000792259 0.00132321 3.17249e-05 0.000312859 0.000125719 -0.000846822 0.00292722 0.000815242
0.000152198 5.66636e-05 1.40666e-06 3.91695e-05 0.0001959 5.03372e-06 1.54123e-05 4.16029e-05 4.72814e-05 9.90185e-06 2.97034e-05 0.000246057 -1.00253e-05 0.000331401 0.000107435 2.54829e-05 -0.000205326 0.000166753 5.14939e-06 0.000206586 0.000284135 7.61185e-06 6.87048e-05 -0.000237609 7.14408e-06 0.000229112 0.000231837 7.84121e-07 -5.45205e-06 0.000132395 3.55679e-06 4.70157e-05 3.97521e-05 -1.05645e-05 3.7789e-06 0.000154099 0.00027071 0.000318496 -2.71962e-06 -8.34706e-05 0.000390801 4.9587e-05 -0.000111667 0.000297774 3.79413e-05 0.000367692 -5.64859e-07 0.000510065 0.000488765 2.45903e-05 -3.13968e-06 -0.000379726 0.000390048 0.000497728 0.000117614 -1.71037e-06 0.00086655 0.0010132 -0.000495179 0.000195932 -0.000343868 0.00036544 0.000134552 0.000259302 0.000108036 4.56602e-06 3.85129e-05 3.65444e-05 0.000217357 4.51094e-06 0.000263868 0.000198753 4.67908e-06 4.58938e-05 0.000311781 0.000225266 2.9486e-05 -5.01645e-05 3.80461e-05 0.00039149 -0.000344796 0.000137376 0.000156655 0.000566387 0.000777333 0.000845265 0.000509545 3.56106e-05 -0.000158887 0.000780499 0.000721802 0.00101648 0.000423481 0.000229382 0.000212494 0.00227039 0.000920671 0.000947695 0.000662732 0.000190901 0.000179003 0.000466359 0.00152727 0.001906 0.000283543 -0.000335866 -0.00010111 5.57202e-06 -0.000329518 0.000225089 0.000507254 -1.47597e-06 9.36794e-06 -0.000346952 5.8573e-06 0.000225276 4.50321e-05 0.000158645 8.39579e-05 -0.000258054 0.000265901 0.00015348 7.50834e-05 0.000387913 0.000352361 0.000176824 0.00016909 0.000104136 0.000559984 0.000432951 0.000316695 0.00175329 0.0013269 -5.46842e-05 0.00155929 0.00348302 0.00295361 0.0019298
0.000255698 0.000278894 1.9835e-06 2.27773e-05 0.000565155 1.55549e-05 0.000403081 0.000137547 0.000360901 6.29044e-06 0.000352567 0.000768354 9.93926e-06 0.000109517 0.000269057 -1.00321e-05 0.000340686 0.00123478 7.15416e-05 -0.000273761 -0.000407246 9.01955e-05 0.000580884 0.000880824 -8.4847e-05 0.000107042 -0.000577625 0.000139571 0.000154412 0.000310202 1.43675e-05 0.000432262 0.000396117 0.000207979 9.18952e-06 -1.92523e-05 0.000801005 0.000715213 8.11576e-05 0.000343472 0.000153655 9.23208e-05 0.000444343 0.00158597 0.000261633 0.000275267 0.000721849 -0.00114784 0.00410112 6.51823e-05 0.000447697 0.000806749 0.00146228 -0.000925095 0.000317284 1.53326e-06 0.00195585 0.000571873 0.00482289 -3.82752e-05 0.000871282 -0.00259064 0.000363919 0.000142693 0.000523949 1.42841e-05 -0.000146591 2.97252e-05 0.00118389 1.00703e-05 -0.00033749 0.000631695 0.000440642 5.81711e-05 -1.0609e-05 0.00150636 0.000263938 0.000441561 0.00137566 0.00103203 0.00296358 9.31022e-05 0.000761829 0.00172174 0.0019908 0.00136167 -0.000715105 0.000375112 0.000443668 0.00127438 0.00604766 0.00576215 0.000905236 0.0011007 -0.000496418 0.000920671 0.0108477 0.00424345 0.00732447 0.000326946 -0.000509605 0.00387857 0.00296419 0.00987703 0.000579622 0.000274353 0.000731066 1.40911e-05 0.000399017 0.00101638 0.000152303 3.73316e-05 0.00111691 0.000153528 0.000185353 0.000870822 0.00179098 6.96037e-05 0.000297455 0.000536416 7.35373e-05 0.000473543 0.000178604 0.00089578 0.00093181 0.00176572 -2.99202e-05 0.000674218 0.00144514 0.000518297 0.00117292 8.81524e-05 0.0035541 0.000145346 0.00562677 0.018929 0.00797158 0.00817402
0.000366141 0.000845074 6.73502e-06 0.000462482 0.00105124 1.75554e-05 0.00105823 0.000832727 0.0004857 6.00055e-06 0.000603767 0.00177929 2.08624e-05 0.00100773 0.000596773 1.64544e-05 -0.000239404 0.000511724 0.000126139 0.000833407 0.00172968 -3.29767e-06 4.20725e-05 0.000281525 2.51369e-05 0.000251177 0.000567393 5.02593e-05 0.00039509 -7.16914e-05 2.93625e-05 -6.07068e-05 0.00054992 0.00181747 3.07469e-06 -0.000952419 0.00126187 0.00240469 0.000115468 0.000252396 0.00278655 9.72918e-05 6.33851e-05 0.00348456 0.000618071 0.00181468 0.0031904 0.00239226 5.22699e-05 0.00020626 -0.00015107 0.00376661 0.00745802 0.00647197 8.93154e-05 0.000969245 0.00189209 0.00571578 0.00468532 -0.000443486 0.000847422 0.00470424 -8.32376e-05 0.000274382 0.00157215 3.57199e-05 0.000673042 0.000880365 0.000322464 7.63155e-05 0.000394577 0.00115813 -0.00102454 0.000210532 0.000986709 -0.000691039 0.000563916 0.000619849 0.00171256 0.00130001 0.00640762 -1.6131e-07 0.0010274 0.00197804 0.00198819 0.00643445 0.00770382 0.000385323 -0.000842898 -0.000971919 0.00262453 0.00874575 0.0190619 -9.42446e-05 0.000729145 0.000947695 0.00424345 0.0336839 0.019851 0.00013732 0.000221923 0.00122736 0.0127546 0.0212783 0.000877958 0.00113618 -0.000888406 3.25711e-05 0.000711322 -0.000212182 0.00185821 -1.51023e-05 0.00147411 0.00397334 0.000284479 0.000568302 0.00248074 0.000341174 0.00107136 0.00435658 0.00382312 0.000364435 -0.000352196 0.00501519 0.00531903 0.00133661 0.00212466 0.00522728 0.00370012 0.0028284 0.00584765 0.0111157 0.00144348 0.00329605 0.00446766 0.00582426 0.0335349 0.0214671
0.000481561 0.000615615 -6.66381e-07 2.87906e-06 0.000653416 1.93714e-05 0.000887916 0.000564657 0.000494468 -9.6653e-06 0.000292474 0.00174781 1.58502e-05 0.000671909 0.0001589 3.94006e-05 3.53149e-05 -6.21426e-05 0.000104478 0.000226303 0.0017508 4.44728e-05 -1.37885e-05 0.000167256 -2.62027e-06 -0.000288394 -0.000279823 9.08063e-05 6.05353e-05 5.52089e-05 3.57968e-05 0.000395006 0.000775423 0.0010655 8.67043e-06 -0.000536089 0.00100089 0.000876192 0.000129755 0.000748315 0.00033991 9.72848e-05 -0.000373647 0.00348315 0.000500702 0.00167023 0.00212294 6.68336e-05 0.00111774 9.90813e-05 -0.000134516 0.00140825 0.00394792 0.00829004 -0.000341054 0.000986842 0.000357867 0.00416139 0.0019738 -0.000728324 0.00140118 0.00218585 1.70258e-05 0.000645282 0.000897288 2.92063e-05 0.000565844 0.000124471 0.00043248 8.5553e-05 -0.000198635 0.0013598 0.00100437 0.000165318 0.000421014 0.000174225 0.000553538 8.57237e-05 0.00320062 0.00231469 0.00206954 0.000118203 0.00086144 0.00217918 0.0019555 0.00536937 0.00543096 0.000756738 -0.000362384 0.000830469 0.0033315 0.0125146 0.010575 0.00143972 0.000948378 0.000662732 0.00732447 0.019851 0.0289805 9.95249e-05 0.00132827 0.00276418 0.00825486 0.0251262 0.0006326 -8.90416e-05 0.000705992 3.57729e-05 3.63982e-05 0.0014295 0.00162258 -2.14845e-05 0.00122974 0.00160241 0.000150715 0.000486737 0.00129369 0.000290371 0.00180248 0.00413934 0.00413971 0.000671253 0.00127329 0.00373004 0.00352884 0.00153898 0.00217633 0.00389538 0.00125775 0.00157365 0.00444113 0.00934689 0.000470724 0.00184 0.00590804 0.012846 0.0131205 0.0190815
5.72185e-05 6.98299e-05 -1.75275e-06 -1.4582e-05 5.95228e-05 4.46247e-06 3.99288e-06 5.67805e-05 0.000104087 -1.2466e-06 0.00011168 -9.27628e-05 9.64365e-06 -9.39853e-06 0.000153098 6.0848e-06 8.65084e-05 0.000108385 -3.78285e-06 5.15769e-05 3.65118e-05 1.14727e-05 -5.2317e-05 -6.18563e-05 1.41834e-06 2.59186e-05 1.6579e-05 -6.1355e-07 2.22111e-05 -1.80156e-05 6.17931e-06 5.34416e-05 6.48859e-05 -7.42509e-05 2.90458e-06 4.12804e-05 5.24444e-05 4.40022e-05 4.71521e-06 2.1543e-05 0.000122031 1.13306e-05 -6.1146e-06 5.27364e-05 2.92923e-05 -7.06842e-05 0.000185572 0.000409449 0.000297436 -6.89298e-06 2.65347e-05 -4.28234e-05 0.000116739 0.00032474 5.01349e-05 -2.96131e-06 0.000145899 0.000380122 0.000509241 -4.39429e-05 0.000104962 9.12633e-05 0.000127547 1.8483e-05 5.87516e-05 1.09072e-07 1.05281e-05 4.62827e-05 0.000109541 9.07334e-06 3.09485e-05 2.31247e-05 6.48151e-05 2.03008e-05 4.66722e-06 0.000165537 2.85614e-05 0.00011112 6.46601e-05 -5.72544e-06 -1.11223e-05 2.96244e-05 2.48404e-05 0.000237195 0.000354555 0.000439638 0.000146998 4.68703e-05 9.79515e-05 7.03321e-05 0.000155261 0.000163624 0.000306114 0.000186429 6.51482e-05 0.000190901 0.000326946 0.00013732 9.95249e-05 0.000477349 0.000148743 0.000145119 0.000914776 -1.90609e-05 0.000128647 4.34409e-05 7.97217e-05 4.21745e-06 -3.2776e-05 1.4472e-05 0.000134508 -1.10492e-05 5.46618e-06 0.000136789 -1.40879e-05 2.32947e-05 0.000203904 4.239e-05 0.000171266 0.000229108 0.000179259 9.58378e-05 0.000125659 0.000437126 0.000534076 2.1643e-05 0.000186461 0.000521365 0.000154377 0.000122726 0.000538523 0.000742404 0.00049974 0.000241399 0.00120585 0.00233794 0.0036575 0.00019167
6.44614e-05 -9.43071e-06 -6.79359e-07 3.11936e-05 3.73335e-05 2.1892e-06 -4.31457e-05 0.000101272 4.60048e-05 8.7852e-06 2.79663e-05 -5.95749e-05 9.49019e-06 -4.34897e-05 -2.32752e-05 -4.02088e-06 -2.97126e-05 0.000275614 -8.57234e-06 0.000126078 0.000215507 1.39142e-05 3.06463e-05 0.000199047 2.77406e-06 -0.000189796 -0.000298968 1.09891e-05 2.90167e-05 0.000236987 1.21584e-06 7.30299e-05 -3.94687e-05 7.55569e-05 -2.85274e-06 8.83709e-05 4.20799e-05 -6.28788e-05 -8.15778e-06 1.82972e-05 0.000121574 7.44443e-06 0.000157336 -0.000124591 8.53691e-05 0.000125653 -0.000500947 0.000620638 -0.000378803 2.02559e-05 -5.01342e-05 -0.000738348 -0.000275576 0.00228431 -7.92585e-05 -4.85713e-05 -0.000626651 0.000742852 -0.000530244 8.39269e-05 0.000191388 -0.000841507 0.000147052 -1.18024e-05 -9.8499e-05 4.90582e-06 -3.73805e-06 0.000117394 -0.00017093 1.67608e-05 -1.15389e-05 5.12912e-05 0.000329951 1.72428e-05 -3.27634e-05 -1.62706e-05 4.84801e-05 -0.000100662 0.000766104 0.000772834 -0.000379334 -6.37102e-05 -1.73879e-05 -4.37343e-05 3.79475e-05 0.000866422 0.000810227 -2.65573e-06 0.000157411 0.00102183 -0.000501954 0.000609901 8.17062e-05 0.000193431 0.000387335 0.000179003 -0.000509605 0.000221923 0.00132827 0.000148743 0.00151727 0.000618467 0.00189337 0.000746224 0.000195707 -0.000108007 0.000215079 6.0627e-06 -5.76275e-05 -1.11216e-05 0.000183589 -3.45809e-07 -2.10349e-05 0.000131304 -7.88985e-06 0.000450596 2.81013e-05 3.21182e-05 0.000133572 0.000363523 0.000266191 0.000147706 8.72678e-05 -5.06069e-06 0.000711717 7.97646e-05 -0.000315911 0.0012169 0.000335498 -0.000710137 0.00165656 0.00252415 0.000396803 0.000475014 -0.000380288 -0.00379153 0.00657151 0.00106084
0.000171174 0.000116619 1.16055e-06 0.000107521 0.000319274 8.85551e-06 4.2803e-05 0.000187919 0.00046486 -3.17561e-06 0.000286951 -5.16119e-06 3.34104e-05 -0.000110995 0.00019509 -2.10889e-05 0.000131759 0.000580075 -3.68649e-06 0.000137936 -0.000746243 9.55298e-05 0.000360054 0.000532467 -2.91354e-05 0.000227141 7.68411e-05 3.54845e-05 0.000194707 0.00056438 8.40723e-06 0.00023998 0.000209841 0.000128676 6.08042e-06 0.000422788 0.000595963 0.000156223 5.826e-05 0.000199939 0.000645232 9.14801e-05 0.000525977 0.000666461 0.000212894 0.000129901 0.00110898 0.00107321 0.00179769 7.03395e-05 0.000363929 0.000979153 0.000608858 0.00162199 0.000147531 -0.000403674 0.000739613 0.000158499 0.00238851 0.000186168 0.000123777 -0.00136563 -0.000115753 -0.000156624 -2.44672e-05 9.66481e-06 -0.000122831 0.00030865 0.000774762 1.04926e-05 -0.000115859 -6.45438e-05 0.000431051 3.88394e-05 -8.69093e-05 0.00101495 9.79508e-05 -2.2708e-05 0.00127869 0.00198425 0.00185508 -1.61299e-05 0.000525341 0.00107147 0.000764382 -0.000373269 -0.000386719 0.000312529 0.000629728 0.00211106 0.0017326 0.00122299 -0.00083131 0.000808946 -0.000224407 0.000466359 0.00387857 0.00122736 0.00276418 0.000145119 0.000618467 0.00673112 0.00611783 0.00603529 0.000442117 0.000684796 0.00112111 1.59532e-05 0.000541702 0.000466616 -0.000163169 3.57913e-05 0.000269882 -0.000168861 0.000170567 0.00138446 0.00100914 0.000184559 0.000433795 0.000475416 0.000446097 0.000229613 0.000857662 0.000123228 0.000716666 0.00152619 -0.000640456 0.000517668 0.00246319 -0.000963431 0.00130627 0.00389914 0.00539629 0.000426057 0.00332932 0.00618038 0.0127689 0.004746
0.000505147 0.000573182 2.10667e-06 0.000339571 0.00105286 2.00212e-05 0.000227227 0.00083083 0.00051459 1.01958e-06 0.000542139 0.000946037 3.48135e-05 0.000395805 0.000770678 3.91166e-05 -0.000263386 0.00226541 -2.27173e-05 0.000912296 -0.000576664 9.94889e-05 0.000467307 0.000900915 -8.73068e-05 0.000728651 0.00117021 0.000134615 0.000239611 0.00103588 2.66384e-05 0.000287877 2.52169e-05 0.00125236 2.17363e-05 0.000820585 0.00148816 0.00214771 5.76536e-05 0.000419327 0.00205319 0.000252431 0.00108954 0.00127325 0.000447469 0.000957138 0.00171899 0.00410327 0.00214867 6.08449e-05 0.000382438 0.00112027 0.0052767 0.0093428 -1.82419e-05 -0.000442737 0.00133066 0.00741893 0.00524671 0.000237132 -0.000410846 -0.00116035 -0.000267691 0.000291281 0.000437092 3.4433e-05 0.00027161 0.00120731 0.000500551 4.31886e-05 0.000381871 -0.000102234 0.000629927 0.000207993 0.000113895 0.000383249 0.000349644 -0.000217423 0.00284791 0.00348485 0.00371525 3.23971e-05 0.0010997 0.0026334 0.00231369 0.00579173 0.00366539 0.000590462 0.000890179 0.00455643 0.00290313 0.00444597 0.00379109 0.0018569 0.000651857 0.00152727 0.00296419 0.0127546 0.00825486 0.000914776 0.00189337 0.00611783 0.0287861 0.0161148 0.000145102 0.00107046 0.000658335 3.86907e-05 0.000925459 0.00135279 0.00191139 3.15342e-05 0.000876948 0.00198655 0.000311847 0.00273445 0.00255354 0.000393982 0.00111779 0.00233129 0.00157721 0.00111058 0.00133778 0.00315083 0.00538033 0.0020755 -9.02018e-05 0.00698138 0.00406633 -0.00123843 0.00862431 0.0170817 0.0101494 0.0022236 0.0114373 0.0113956 0.0496125 0.0159972
0.000616923 0.000869519 -6.57437e-06 0.00028392 0.00120167 3.83173e-05 0.000855434 0.000815504 0.000985431 6.48161e-06 0.000932989 0.00130457 1.53348e-05 0.000388558 0.00157731 2.82227e-05 0.000308658 0.000254653 0.000101675 0.000404222 0.00110411 7.77435e-05 -1.88465e-05 0.000312692 4.01938e-05 0.000359213 -0.000155148 0.000122152 0.000111958 0.000534156 5.49348e-05 0.000323194 0.000387013 0.000617763 4.29769e-05 -0.00027356 0.00129408 0.00102466 0.000101816 0.000444734 0.00149056 0.00035138 0.000155952 0.00419735 0.000540415 0.00146151 0.00309178 0.00134238 0.00354397 0.000161979 0.000573513 0.00393539 0.00436528 0.00824917 0.000235655 0.000806026 0.00267666 0.00414925 0.00561244 -0.000175349 0.00147609 0.00198068 -0.000454202 0.000685391 0.00137345 3.06913e-05 0.000814982 0.000830705 0.00200887 4.22925e-05 0.000231416 0.00227261 0.00171587 0.00029889 0.00093595 0.00112932 0.000521723 0.000929979 0.00307639 0.0034282 0.00490447 0.000142733 0.00135016 0.00310026 0.00448529 0.00964585 0.00606513 0.00065358 0.000515094 0.00243325 0.00583929 0.0136748 0.0115862 0.00178728 0.000898805 0.001906 0.00987703 0.0212783 0.0251262 -1.90609e-05 0.000746224 0.00603529 0.0161148 0.0414558 0.000339402 0.000812565 0.000668027 5.155e-05 0.000558244 0.00129252 0.0025985 3.21746e-05 0.00123034 0.00269837 0.000255588 0.00073931 0.00205247 0.000464163 0.00139096 0.00317288 0.00478085 0.00138107 0.000693824 0.00412865 0.00720396 0.0025283 0.00186732 0.00763758 0.00410779 0.00161251 0.00810454 0.0148872 0.0102628 0.00219486 0.010615 0.0226227 0.0388757 0.0224541
7.13926e-05 0.00013047 -2.53599e-06 0.000131326 0.000118491 6.49339e-06 3.0871e-05 0.000242697 4.29994e-05 7.08601e-06 0.000132393 0.000199232 5.32755e-06 0.000113805 0.000132033 2.00396e-05 8.5054e-05 0.000239188 -6.13395e-06 -2.18454e-05 0.000172628 4.55664e-05 4.29141e-05 5.77079e-05 1.98398e-05 6.97765e-05 2.76178e-05 -2.63732e-05 3.10623e-05 0.000105245 4.19853e-06 -4.39525e-05 5.64609e-05 0.000122989 -1.96664e-06 -5.00895e-05 8.13557e-05 0.000205494 8.51627e-06 -1.19399e-05 0.000275162 3.47139e-05 7.3561e-06 0.000294066 5.01284e-05 9.27979e-05 0.000251884 0.000102452 0.000314083 4.83094e-05 7.64154e-06 0.000182398 0.000400825 0.000501383 6.83086e-05 3.00762e-05 0.000156042 0.000559194 0.00105176 0.000265026 8.64765e-05 0.000520684 0.000102766 7.53204e-05 3.6232e-05 3.08273e-06 -2.59573e-06 5.8198e-05 -6.63782e-06 1.99013e-05 -1.17844e-05 4.73756e-05 0.000113721 5.49054e-06 3.94733e-05 0.000223303 3.91375e-05 1.38925e-05 0.000248788 0.000200565 0.000316088 6.79597e-05 8.89047e-05 0.000195945 0.000187051 0.000308341 0.00046448 9.12582e-05 5.81208e-05 0.000239182 0.000433188 0.000794025 0.000667833 3.9191e-05 0.000110758 0.000283543 0.000579622 0.000877958 0.0006326 0.000128647 0.000195707 0.000442117 0.000145102 0.000339402 0.0011652 7.30486e-05 6.79667e-05 6.07103e-06 0.000109213 0.000188653 -3.17236e-06 -9.57347e-06 0.000160511 0.000121459 6.29048e-05 0.000172902 0.000160418 -4.24341e-06 0.00012276 0.000249314 0.000158094 -3.56786e-05 0.000158195 0.000142448 -1.21459e-05 0.000130915 0.000247124 0.000393197 0.00053352 0.000320908 0.000398052 0.000609734 0.000141393 0.000517883 0.000314883 -0.000167387 -0.00136407 -0.000571063
0.000168313 0.000299328 -7.81217e-06 0.000119434 0.000215108 1.21647e-06 0.00010961 0.00011365 4.57425e-05 1.20384e-05 -0.000113631 -0.000160724 3.19684e-06 5.87831e-05 0.000129406 -5.53443e-06 -7.28933e-05 0.000428201 -7.73965e-06 9.58237e-05 -0.00032926 8.06512e-06 -3.42568e-05 0.000257324 7.67164e-06 0.000198418 8.38441e-05 -7.12748e-06 -0.000328174 -0.000609808 2.33008e-05 -0.000114137 -0.00032737 0.00010757 -1.17614e-05 0.000100663 4.05573e-05 0.000235939 -3.32419e-05 0.000129529 0.000144274 4.45254e-05 0.000332824 9.17549e-05 1.48146e-05 -0.000103685 8.59722e-05 0.000710489 0.000116349 -3.9844e-06 -1.41897e-05 0.00032801 0.000744459 -0.000122252 -3.67683e-06 -0.000148776 0.000240855 -0.000100671 0.00150229 -7.62732e-05 -3.76726e-05 -0.000257127 5.04876e-05 9.96651e-05 7.41175e-05 -8.45901e-06 -9.57262e-05 0.000283016 0.000397273 1.01411e-05 -8.78278e-05 -3.92304e-05 7.49963e-05 1.31496e-05 -5.70882e-05 -0.000186338 6.36736e-07 0.000113744 8.61411e-05 2.21514e-05 0.0010434 -8.57028e-05 0.00018972 -0.000106949 -4.99527e-05 -0.000197527 -5.98557e-05 0.000106653 6.44668e-05 5.2245e-05 0.000317574 -0.000827181 0.000306206 0.000165589 -8.73288e-05 -0.000335866 0.000274353 0.00113618 -8.90416e-05 4.34409e-05 -0.000108007 0.000684796 0.00107046 0.000812565 7.30486e-05 0.00237086 0.000924162 -6.00025e-06 0.000709995 -0.000201762 -0.000511732 -2.21274e-05 -0.000265354 0.000164245 9.67423e-05 -0.000228246 3.3159e-05 2.15204e-05 -0.000192635 0.000196866 -0.000198298 9.87443e-05 -5.87955e-05 9.33621e-05 0.000191093 0.000189116 -9.43455e-05 0.000300566 0.000391229 -7.16821e-05 0.000369509 -0.00025366 0.00105714 0.000144114 -0.000663359 -0.00153591 0.00544503 0.000582762
0.000129238 0.000149868 -4.60537e-06 7.45986e-05 0.000125048 -1.18256e-06 7.88511e-05 3.29934e-06 0.000261478 1.16861e-06 -0.000106171 -0.000167658 1.05295e-05 -7.04205e-05 0.000254992 -2.54994e-05 8.72421e-05 8.91015e-05 4.42152e-06 -4.88303e-05 -0.000202531 1.87757e-05 0.000257517 8.08382e-05 7.18526e-06 0.000108529 2.79845e-05 -9.51542e-07 -0.000139858 -0.000279333 1.55445e-05 -7.00701e-05 0.000139756 8.2967e-05 -7.43987e-06 0.000233496 0.000252679 -0.000516933 6.54628e-07 0.000243619 1.23691e-05 2.06462e-05 0.000422203 4.53963e-05 5.98084e-05 -0.000244611 0.000621836 0.000258115 -0.000187591 4.24585e-05 -7.48357e-05 0.000341351 -0.000744627 0.00140841 -0.000109463 -0.000409054 0.000121062 0.000224596 0.000768677 -2.55468e-05 -1.994e-05 -0.000607704 7.46752e-05 -0.000117677 -8.18642e-05 -8.43065e-06 -5.54338e-05 -0.000258947 0.000241372 8.71305e-06 -0.000231684 -2.23306e-05 0.000578434 -5.10257e-07 -0.000309694 0.00046388 1.69888e-06 -7.24517e-05 7.30625e-05 0.000547395 -0.00110004 3.48543e-05 0.000124968 -8.69302e-05 0.00013591 -0.000329394 0.00022569 -1.83731e-05 0.000441654 0.000411967 -0.000207548 0.00106049 -7.79637e-05 0.000224712 -0.000150365 -0.00010111 0.000731066 -0.000888406 0.000705992 7.97217e-05 0.000215079 0.00112111 0.000658335 0.000668027 6.79667e-05 0.000924162 0.0020486 -3.28447e-06 0.000617838 0.00060812 -7.04386e-05 -2.07734e-05 -0.000213182 -0.000285924 4.73376e-05 0.000148043 -0.000234024 1.93037e-05 -0.000136796 -0.000313124 0.000503042 7.95532e-05 0.000793129 -0.000609752 0.000174928 0.000357281 -0.000276927 0.000541818 0.00010577 -0.000566076 0.000724341 0.00136477 0.000510803 -0.000295718 0.00023816 4.58098e-05 0.00279859 0.00129105
1.20617e-06 2.12175e-06 -9.85959e-07 1.90214e-06 6.5473e-06 1.65333e-07 4.59837e-06 9.46804e-06 2.44205e-06 -3.01855e-07 6.0707e-06 8.49199e-06 -2.21867e-07 3.45698e-06 5.46791e-06 -1.33538e-06 9.29777e-07 1.34043e-05 1.67641e-06 1.98272e-06 1.0861e-05 -1.16961e-06 -1.93303e-06 5.99371e-06 7.90331e-08 -4.72453e-06 -3.04959e-06 5.48467e-07 2.7715e-06 1.287e-05 2.41959e-06 2.19143e-06 1.53176e-07 1.69323e-06 1.97933e-07 1.39933e-06 -1.05633e-06 3.55831e-06 1.17133e-06 -3.56921e-06 2.83007e-06 1.3646e-06 -2.88518e-06 7.8209e-06 2.78621e-06 1.53739e-06 9.29924e-06 1.44522e-05 6.5976e-06 1.31549e-07 2.5249e-06 3.8791e-06 6.60349e-06 1.14174e-06 4.26608e-07 3.06219e-06 2.79849e-06 1.07763e-06 3.9572e-07 3.15031e-06 1.71133e-06 9.7276e-06 9.38419e-07 3.14217e-06 2.57089e-06 -1.87759e-06 4.92284e-06 1.03744e-06 -5.85209e-06 3.38574e-07 5.62455e-06 7.81266e-06 5.01519e-06 -5.24441e-07 4.11749e-06 6.37242e-06 1.8767e-07 8.5362e-07 1.03033e-05 1.28762e-05 1.50947e-05 9.25026e-07 1.53665e-07 6.9011e-06 1.55041e-05 1.59304e-05 6.43908e-06 1.12051e-06 1.2182e-06 3.9521e-06 1.52834e-05 2.41387e-05 2.06771e-05 7.339e-06 4.34471e-06 5.57202e-06 1.40911e-05 3.25711e-05 3.57729e-05 4.21745e-06 6.0627e-06 1.59532e-05 3.86907e-05 5.155e-05 6.07103e-06 -6.00025e-06 -3.28447e-06 3.54737e-06 1.96887e-06 -2.42759e-10 -2.32029e-06 4.033e-07 9.17634e-06 3.13343e-06 5.38425e-07 9.09503e-06 5.13591e-06 1.1037e-06 6.62187e-06 1.41547e-05 1.23203e-05 9.24198e-07 2.38549e-06 1.07758e-05 1.19601e-05 3.8889e-07 8.03271e-06 2.13779e-05 1.72684e-05 9.70548e-06 2.37887e-05 5.50583e-05 4.75492e-05 1.73619e-05 5.89438e-05 0.000112171 0.000135233 4.32756e-05
-5.84625e-05 7.88895e-05 -4.24328e-06 0.000109405 0.000111394 -3.66625e-07 0.000142014 4.95234e-05 4.91972e-05 4.23919e-06 8.35878e-05 -2.87588e-05 -2.90858e-06 -0.000114961 0.000213106 1.35331e-05 0.000177551 0.000141584 -1.8214e-05 -0.000203553 -0.000481965 1.90143e-05 7.56131e-05 5.07792e-05 -2.84709e-07 8.88563e-05 -0.000180122 3.9514e-06 0.00012125 -1.96286e-05 1.04545e-05 -0.000227172 -0.000131724 0.000148751 -9.31132e-06 7.26739e-06 -3.0947e-05 -0.000198138 -2.60116e-06 -1.55724e-05 0.000267469 -4.29546e-06 0.000368274 -0.00041539 -1.46329e-05 -0.000203022 0.000451143 0.000430902 -0.000404036 1.59489e-05 8.23468e-05 0.000766592 -0.000123974 -0.000241503 3.69482e-06 -4.21765e-05 0.000680138 -0.000320173 0.00115824 -1.58953e-05 0.000122333 -0.000502866 2.21563e-05 -0.000332304 -9.1972e-05 -2.37438e-06 0.000102393 -3.01847e-05 0.000210579 8.17754e-06 -5.66977e-05 -8.45512e-05 0.000100112 2.70831e-05 -0.000345963 0.000244146 2.9912e-05 -3.74215e-05 -0.000107986 0.000647298 0.000677947 -2.75792e-05 0.000106742 -0.000120928 0.00041804 -0.000243974 6.24393e-05 0.000118026 0.000401503 -2.00634e-05 0.000241556 8.09052e-05 0.000430045 0.000128423 -1.56737e-05 -0.000329518 0.000399017 0.000711322 3.63982e-05 -3.2776e-05 -5.76275e-05 0.000541702 0.000925459 0.000558244 0.000109213 0.000709995 0.000617838 1.96887e-06 0.00126028 0.000581192 -0.000405679 -2.80683e-06 0.00067641 0.000180465 -1.5475e-05 0.000424863 0.000283007 -1.94263e-05 -0.000302527 0.000299941 0.000715341 -5.3297e-05 2.25346e-05 -0.000192437 0.000670325 0.000107226 -0.000380422 0.000888968 0.000312443 -0.000376555 0.000633879 0.00101598 0.00111384 0.000117437 0.000663274 0.00111298 0.00542484 0.000809499
2.60471e-05 5.39589e-05 -3.89321e-06 0.000182162 9.54676e-05 2.77388e-06 0.000146791 0.000192596 -4.24129e-05 3.44638e-06 -3.34637e-05 0.000219876 -5.56122e-06 -8.75854e-05 8.36674e-05 1.44373e-05 7.31033e-06 -5.34318e-05 -9.79978e-07 -0.000159579 0.00012396 1.6056e-06 0.000111504 3.98578e-05 -7.17018e-07 6.45768e-05 -0.000180382 -5.23041e-06 -1.05257e-05 8.52144e-05 1.19868e-05 -0.000279338 -0.000155621 -4.18552e-06 -1.04187e-08 -3.62229e-05 -7.5604e-05 2.29201e-05 -1.07029e-05 9.75373e-05 -0.000313744 -2.24039e-06 0.000353966 0.000189168 -1.18718e-05 9.36798e-05 -3.51063e-05 -0.00029708 0.000763388 -1.58808e-05 0.000156057 -0.000216562 -0.000158611 0.000231322 7.63236e-05 -1.65736e-05 0.000127828 0.000619676 -0.000635003 4.44202e-05 0.000111416 -0.00020637 -3.52718e-05 0.000118386 -0.000138722 -2.03239e-06 4.1592e-05 3.49373e-05 -4.33148e-06 1.43824e-05 -2.8635e-05 -0.000407662 9.15295e-05 5.21397e-05 -0.000194099 0.000251443 6.5721e-05 4.55427e-05 0.000353306 0.000392772 -0.000584954 8.50763e-05 -3.63796e-05 0.000430451 0.000503918 0.000246377 -1.61211e-05 5.91513e-05 0.000215698 0.000463895 0.000821424 0.00134167 -0.000220722 3.40722e-05 -7.82486e-05 0.000225089 0.00101638 -0.000212182 0.0014295 1.4472e-05 -1.11216e-05 0.000466616 0.00135279 0.00129252 0.000188653 -0.000201762 0.00060812 -2.42759e-10 0.000581192 0.00214137 0.000852395 -5.43964e-05 0.000831833 0.000238307 -2.27968e-05 5.97987e-05 0.00055309 4.13469e-05 -8.28839e-05 0.000333988 0.000790439 -5.26814e-06 -8.93432e-06 0.000200266 0.000323893 0.000466109 2.01546e-05 0.000278646 0.000899371 -0.000166041 -0.000168226 0.00208121 0.00140168 6.59532e-06 0.00285582 0.0067856 0.000676621 0.00271157
5.46504e-06 6.01295e-05 -2.69041e-06 2.5592e-05 9.85257e-05 4.36619e-06 0.000100908 3.86655e-05 3.65288e-05 -4.28258e-07 1.00489e-05 2.01455e-05 4.16395e-06 2.41763e-05 5.05695e-05 9.54674e-07 -0.000128256 -0.000142806 1.67371e-05 0.000123325 0.000482518 -1.55717e-05 2.07029e-05 -0.000136616 9.00195e-06 2.84288e-05 0.000161764 -1.89883e-05 -2.53892e-05 -0.000113217 1.19861e-05 1.85583e-05 -8.61188e-05 -0.00018423 1.35718e-05 -0.000162216 9.99385e-05 0.000186636 -7.81694e-06 5.67956e-05 0.000131742 -1.39421e-05 -7.43237e-05 0.000425171 2.97081e-05 0.00032269 -0.000203029 -0.000378095 0.000423416 1.03634e-06 -6.73996e-05 -0.000265172 0.000252857 0.00125276 1.6507e-05 5.00269e-05 -0.000297729 0.00137274 -0.000680986 -7.9765e-05 -0.000111913 0.000472958 -4.11124e-05 0.000245199 0.000238083 -3.41058e-06 5.26249e-05 3.35946e-05 -6.17239e-05 3.57162e-06 3.00053e-05 -0.000171855 -0.000246142 4.35006e-05 0.000174883 -0.00016842 7.56369e-05 0.000163621 0.000239019 -0.000324167 -0.00023182 7.80525e-05 2.5546e-05 0.000484139 -7.84572e-05 0.00143679 0.000888651 -8.35783e-05 -0.000204819 0.000555148 -0.000108833 0.000882939 0.000941151 -1.21431e-05 8.80117e-05 0.000507254 0.000152303 0.00185821 0.00162258 0.000134508 0.000183589 -0.000163169 0.00191139 0.0025985 -3.17236e-06 -0.000511732 -7.04386e-05 -2.32029e-06 -0.000405679 0.000852395 0.00167923 -5.42116e-05 0.000201615 0.000961594 -6.4133e-06 -0.000100276 0.000518943 5.22491e-05 0.000264225 4.17228e-05 -0.000136776 8.88159e-05 -0.000193002 0.000604515 0.000542398 0.000301678 0.000307461 0.000473008 0.000546471 0.000142519 0.00082668 0.00212116 0.000496678 0.000159855 0.000705327 0.000695485 0.00275554 0.00268908
-1.28172e-05 -4.42822e-06 -4.4768e-07 -4.5913e-06 -1.01136e-05 -3.17554e-07 -1.17426e-05 -5.59092e-06 1.40254e-05 2.96345e-07 -7.16646e-06 6.79874e-06 3.19295e-07 -6.52208e-06 -6.10736e-06 1.20899e-06 3.95073e-06 -1.57208e-05 -3.01176e-06 -5.24776e-06 -1.91183e-05 1.92431e-06 3.74892e-07 4.53952e-06 9.42099e-07 -7.58898e-06 -1.76184e-05 -3.61353e-06 3.88184e-06 3.325e-05 8.31534e-07 1.16076e-05 1.58106e-05 3.85874e-06 2.45777e-06 1.24959e-05 9.14265e-06 2.61128e-06 -2.84642e-06 4.75614e-06 -1.45786e-06 -2.3048e-06 5.19293e-06 -1.58184e-05 -2.91035e-06 -5.23821e-06 -7.59038e-06 1.4565e-05 3.50581e-06 2.08069e-06 2.74351e-06 1.10665e-05 2.0054e-05 -2.69443e-06 -4.09817e-06 4.59424e-07 2.62473e-05 -7.83131e-06 3.90193e-05 -4.82756e-06 5.16174e-06 -8.3912e-06 4.92357e-06 -1.18996e-05 -1.12888e-06 -4.52864e-07 5.80478e-06 -7.86196e-06 -2.32739e-05 -4.57874e-06 9.59491e-06 1.62922e-05 7.24231e-06 3.17393e-06 7.53683e-06 9.18949e-06 7.59153e-06 6.14811e-06 -4.96322e-06 2.19448e-05 2.40489e-05 6.13233e-06 6.09229e-06 -1.88624e-05 1.36592e-05 -1.65616e-05 7.52541e-06 8.76763e-06 8.82538e-06 -1.37618e-05 2.53646e-05 2.27484e-05 4.89792e-06 1.68868e-07 -4.24783e-07 -1.47597e-06 3.73316e-05 -1.51023e-05 -2.14845e-05 -1.10492e-05 -3.45809e-07 3.57913e-05 3.15342e-05 3.21746e-05 -9.57347e-06 -2.21274e-05 -2.07734e-05 4.033e-07 -2.80683e-06 -5.43964e-05 -5.42116e-05 1.84511e-05 -6.09142e-06 -5.23539e-05 -5.39331e-06 2.16238e-05 -3.03139e-05 -1.03894e-05 7.41823e-06 -2.26954e-05 -4.06261e-05 -1.53706e-06 1.87029e-05 -1.8564e-05 -1.14066e-05 -2.85944e-06 -1.08962e-05 1.30378e-06 2.21645e-05 -4.73755e-06 1.38616e-05 4.4876e-05 6.20109e-05 -9.94656e-06 6.81039e-05 0.000179169 0.000145473 -2.31449e-05
-7.96721e-05 -3.22694e-05 -2.27696e-06 0.00013543 0.000102749 -1.05479e-06 0.000207656 -1.65776e-05 -3.71277e-05 -2.28968e-07 0.000244151 0.000295892 -6.10932e-06 9.69975e-06 -8.58322e-05 2.34321e-05 0.000119538 1.8357e-05 -1.55465e-05 -0.000215786 -4.74046e-05 1.33218e-05 4.59559e-05 8.91728e-07 -2.41085e-06 -7.95425e-05 -0.00021842 -6.85703e-07 0.000140872 0.000144823 8.30865e-06 -0.000197926 -0.000154566 0.000244847 -8.84698e-06 -0.000241374 -0.000154838 8.54003e-06 1.43451e-05 -0.000301958 -1.11165e-05 -3.92431e-05 -3.46703e-05 0.00020014 4.14429e-06 0.000131305 4.95239e-05 -0.000200398 0.000131021 2.12383e-06 0.000126571 0.00025546 0.000229628 -0.000717419 7.07432e-05 0.000273635 0.000265545 -0.000180063 0.000123844 5.22015e-07 0.000196789 -0.000216481 -1.80201e-05 -6.86355e-05 0.000171484 -5.04351e-06 5.46914e-06 -9.07912e-05 -3.32981e-05 1.65149e-05 8.09662e-05 0.00010583 -0.000315681 4.34451e-05 -0.000131279 -5.07047e-05 0.000107654 5.9728e-05 0.000298761 0.00029682 0.000730195 -3.65907e-05 7.70182e-06 0.000229726 0.000425185 0.000316056 0.000119833 0.000123706 5.23611e-05 0.000205958 0.000925252 0.000636364 0.000374038 2.57882e-05 3.70698e-05 9.36794e-06 0.00111691 0.00147411 0.00122974 5.46618e-06 -2.10349e-05 0.000269882 0.000876948 0.00123034 0.000160511 -0.000265354 -0.000213182 9.17634e-06 0.00067641 0.000831833 0.000201615 -6.09142e-06 0.00151907 0.000492641 -7.11743e-05 0.000957964 0.000713735 -3.23895e-05 0.000363776 0.000459641 0.000186067 0.00010876 -0.000328195 0.000108536 0.000323076 0.000303923 -0.000238279 0.000368604 0.000872395 -0.000149912 0.000192582 0.00111839 0.000908674 0.000187492 0.00182706 0.00486382 0.00413154 0.00210936
-7.3217e-05 3.9606e-05 -2.54624e-06 4.21973e-05 0.000173482 6.83679e-06 0.000137051 5.76604e-05 -4.27818e-05 3.16835e-06 0.000117288 2.40395e-05 -6.82694e-06 6.97749e-05 8.90899e-06 9.21581e-06 -5.24593e-05 0.000381643 -8.76153e-06 0.000171007 2.53266e-05 -5.37671e-06 1.54844e-05 0.000236971 6.35669e-06 3.17749e-05 -0.000118002 -2.26241e-05 0.000152498 -1.48008e-05 1.12015e-05 2.06289e-05 -0.000213858 -8.89534e-05 5.45893e-06 -0.000199828 -5.15644e-05 0.000278161 7.71689e-06 6.32174e-06 0.000236326 3.64388e-05 -1.32593e-05 0.000276322 4.70026e-05 8.53449e-05 -0.000241945 0.000115608 -0.000456353 2.18156e-05 -9.61932e-05 -2.5851e-06 0.0010094 0.00071578 1.28821e-05 8.76388e-05 -0.00015273 0.000920244 0.000693082 -0.000133991 0.000173504 0.000528151 4.81447e-06 -0.000125338 0.000323103 -5.2281e-08 2.40373e-05 0.000226597 1.52535e-06 1.94188e-05 -4.38164e-06 -7.41618e-05 0.000155206 6.55039e-06 0.000113915 -0.000236796 5.0139e-05 0.00017651 0.000430967 -0.000142791 0.00132403 -4.44656e-05 0.000196199 0.000291289 0.000301272 0.00182109 0.00155621 -4.10266e-05 5.96131e-06 0.000381936 0.000327315 0.000706135 0.00223075 3.02965e-05 0.000159244 -0.000346952 0.000153528 0.00397334 0.00160241 0.000136789 0.000131304 -0.000168861 0.00198655 0.00269837 0.000121459 0.000164245 -0.000285924 3.13343e-06 0.000180465 0.000238307 0.000961594 -5.23539e-05 0.000492641 0.00226495 5.71019e-05 0.000144645 0.00115475 9.35798e-05 0.000157605 0.000714701 -0.000236815 0.000160196 -0.00031035 0.000698222 0.000914396 0.000440765 0.000513122 0.000996681 0.000622298 0.000478517 0.00153033 0.00218579 0.0012626 0.000810932 0.000890386 0.000880945 0.00967318 0.00277076
1.39921e-05 9.62884e-06 -1.17772e-07 -1.63164e-05 1.99703e-05 -1.58788e-07 -3.1935e-05 -4.22548e-05 -3.53401e-05 1.64455e-06 4.47797e-06 3.71228e-06 -1.18987e-05 -1.41115e-05 -1.45868e-05 -2.28524e-06 -4.65329e-05 8.47192e-05 -4.28038e-06 -1.08643e-05 -1.49513e-05 3.77724e-06 1.9509e-05 1.13429e-05 5.23133e-06 2.73152e-05 6.55937e-05 -3.79441e-06 -2.61019e-05 -1.63444e-05 -3.48696e-08 2.25808e-05 -2.77593e-07 4.25366e-05 -1.06606e-06 3.88429e-05 9.08566e-05 8.15581e-05 8.77044e-06 2.6379e-05 3.55486e-05 4.23875e-05 6.73072e-05 9.60825e-05 8.75975e-06 2.8901e-05 -1.21729e-05 -0.000100591 6.58197e-06 7.19558e-07 2.09606e-05 -5.32386e-05 -3.89407e-05 -8.95145e-06 3.5375e-06 -1.22983e-05 -7.94767e-05 -1.39338e-05 8.98796e-05 2.3856e-05 -3.64679e-05 -7.69278e-05 -2.93082e-05 2.26553e-05 1.77653e-05 3.31423e-07 5.22961e-06 -5.20727e-06 1.65054e-05 1.49586e-06 1.69397e-05 2.64752e-05 -2.72802e-05 -2.94068e-05 -2.08111e-05 -5.60244e-05 -3.82626e-05 1.55395e-05 7.59677e-05 5.08494e-05 9.41373e-05 -5.30749e-06 1.25568e-05 3.48662e-05 6.61906e-06 5.02605e-05 3.88167e-05 3.0314e-05 1.64295e-05 6.46608e-05 0.000129009 0.000165967 9.34509e-05 6.61081e-06 -6.00207e-06 5.8573e-06 0.000185353 0.000284479 0.000150715 -1.40879e-05 -7.88985e-06 0.000170567 0.000311847 0.000255588 6.29048e-05 9.67423e-05 4.73376e-05 5.38425e-07 -1.5475e-05 -2.27968e-05 -6.4133e-06 -5.39331e-06 -7.11743e-05 5.71019e-05 0.000122826 -9.59226e-05 5.46994e-06 5.85029e-05 -4.33629e-05 0.000112806 0.000196581 -1.90891e-05 -2.90072e-05 4.63852e-05 8.15401e-05 8.66876e-05 4.84477e-05 0.00017393 6.84568e-05 4.26008e-05 0.00015246 0.000195101 1.13067e-05 0.000129236 0.00021169 0.000276816 0.000467218 0.000283498
-4.99257e-05 -0.000119882 -3.43385e-07 9.95914e-07 6.32391e-05 7.5076e-07 6.89544e-05 -1.05888e-05 9.4067e-05 -9.01908e-06 0.00033118 0.000245903 1.42029e-05 0.000105642 -0.000206526 1.60665e-05 5.31128e-05 0.00063903 -4.64469e-05 1.87934e-05 -0.000698344 5.02605e-05 0.000139666 0.000199641 -2.91064e-05 -2.55834e-05 8.70371e-06 3.1814e-05 0.000171347 0.000455163 1.60435e-06 0.000123709 -8.99286e-05 7.37208e-05 -3.39254e-06 3.92683e-05 -8.65033e-05 -0.000232358 3.18198e-05 -0.000429355 -0.00014769 -6.26538e-05 -0.000127587 0.000116082 4.4294e-05 -1.94825e-05 0.000202974 9.52165e-06 5.43389e-05 3.77593e-05 0.000123965 0.000105795 0.000111215 0.00088247 -9.0165e-05 -0.000129111 0.000162756 9.33002e-05 0.00052748 7.91044e-05 -9.3096e-05 -0.00148447 -1.60487e-05 -0.000214787 -4.10538e-05 -2.9721e-06 -0.000200862 -3.86849e-05 0.00011985 7.31181e-06 -0.000180183 -0.000114831 -5.52564e-05 3.24911e-05 -8.22705e-05 -5.62238e-05 0.000132026 -0.000398092 0.000249737 0.000613095 0.000486582 -5.85779e-05 0.000127737 -0.000159145 -0.000207498 -6.87343e-05 9.02532e-05 7.24315e-05 0.00017403 0.000697973 0.000240096 0.0001032 -0.000615624 0.000276951 3.55726e-05 0.000225276 0.000870822 0.000568302 0.000486737 2.32947e-05 0.000450596 0.00138446 0.00273445 0.00073931 0.000172902 -0.000228246 0.000148043 9.09503e-06 0.000424863 5.97987e-05 -0.000100276 2.16238e-05 0.000957964 0.000144645 -9.59226e-05 0.00264086 0.000940311 -0.000142296 0.000923496 0.000199687 -0.000320697 0.000162826 0.0008409 -0.000183024 0.000218247 0.000492835 -0.000732767 0.000503797 0.000477434 -0.000706731 0.00102205 0.00127032 0.00110834 -0.000228963 -0.000193833 -0.00163844 0.00474548 0.0022226
-4.79004e-05 -2.21117e-05 6.90987e-07 6.12662e-06 0.000126726 6.95502e-06 4.41483e-05 8.8058e-05 1.12082e-07 -8.44797e-06 0.000168966 -1.04292e-05 2.68876e-05 6.35694e-05 2.10946e-05 -2.73542e-05 4.72488e-05 0.000462416 -9.31297e-06 8.1964e-05 -0.000238143 2.21445e-05 0.000136569 0.00036016 -1.9967e-05 -9.41443e-05 -0.000450345 1.07267e-05 0.000147598 0.000221905 1.95085e-06 8.81804e-05 -0.000140001 -0.000148646 2.8476e-06 -2.78804e-05 -1.52781e-06 0.000355274 2.70713e-05 -6.79747e-05 -5.75021e-05 -1.12997e-05 -5.21993e-05 0.000189144 0.000120476 -7.85777e-06 -0.000606586 -0.000433939 0.00113394 -1.65205e-05 5.00109e-05 -4.79315e-05 0.000933627 -0.00077673 0.000145318 -9.86244e-05 0.00036588 -0.000437709 0.000228472 -5.92573e-05 0.000459483 -0.000418977 -2.5471e-05 -0.000159238 0.000223607 3.1884e-06 -0.000105701 0.000190895 0.000189435 2.15461e-05 -4.71204e-05 -0.000318789 -0.000209321 2.74827e-05 1.21742e-05 0.000487412 4.83237e-05 1.20887e-05 0.000510597 -0.000132399 0.00149907 -6.62628e-05 0.000322954 0.000489491 0.000376768 0.000644157 5.67804e-05 0.000110835 6.93553e-05 0.000414198 0.0017706 0.000445307 0.000383374 0.000190261 -0.000175792 4.50321e-05 0.00179098 0.00248074 0.00129369 0.000203904 2.81013e-05 0.00100914 0.00255354 0.00205247 0.000160418 3.3159e-05 -0.000234024 5.13591e-06 0.000283007 0.00055309 0.000518943 -3.03139e-05 0.000713735 0.00115475 5.46994e-06 0.000940311 0.00236934 0.0001549 0.000411023 0.00100147 -0.000291754 0.000170811 0.000178107 0.00130052 0.000896996 0.000793845 7.07329e-05 0.000462319 0.000909502 0.000225918 0.000589757 0.000617571 0.00266195 0.000208548 0.0016004 0.00466095 0.00675182 0.00335147
8.18931e-06 3.2161e-05 1.45778e-06 2.03929e-06 1.52541e-05 4.78644e-07 3.6673e-06 5.76515e-05 -1.03521e-05 -7.32239e-06 -5.53807e-05 9.01188e-05 9.73308e-06 9.7659e-06 7.48967e-05 -2.43154e-05 2.38119e-06 -7.78638e-05 -3.84625e-07 -1.61074e-06 8.01888e-05 9.17907e-06 -6.89135e-05 3.82688e-05 -4.44874e-06 0.000106976 6.68289e-05 -1.16257e-05 -6.72877e-06 -1.2213e-05 -3.56301e-06 -2.97186e-05 3.00068e-05 3.36184e-05 -1.988e-06 1.65836e-05 -5.36848e-06 2.22284e-05 3.5334e-05 6.09435e-05 4.42412e-05 2.30018e-06 2.48086e-05 -6.42104e-05 6.6787e-05 7.53543e-05 -4.23019e-05 0.000237154 -8.58304e-05 -7.07379e-06 1.04959e-06 -0.000105148 -5.83019e-06 2.93076e-05 3.00776e-05 -1.41448e-05 3.34034e-06 9.55661e-05 -0.000162841 1.88409e-05 -3.32079e-05 0.000340199 -2.30335e-05 2.88755e-05 1.97881e-05 3.6893e-06 2.08059e-05 6.50524e-05 -1.74959e-06 8.98846e-06 6.43849e-05 2.082e-05 6.05039e-06 -3.18058e-05 6.62445e-05 -5.74508e-07 -4.24083e-05 3.31438e-05 -6.36229e-06 4.77551e-05 -0.000123859 3.43273e-06 2.85525e-05 0.000123952 0.000250464 0.000269352 0.000216362 2.1052e-05 1.7978e-05 0.000126936 2.41262e-05 4.43016e-05 0.000181341 5.71162e-05 4.26727e-05 0.000158645 6.96037e-05 0.000341174 0.000290371 4.239e-05 3.21182e-05 0.000184559 0.000393982 0.000464163 -4.24341e-06 2.15204e-05 1.93037e-05 1.1037e-06 -1.94263e-05 4.13469e-05 5.22491e-05 -1.03894e-05 -3.23895e-05 9.35798e-05 5.85029e-05 -0.000142296 0.0001549 0.000280366 -3.80749e-05 0.000140197 0.00023824 -5.96872e-07 -1.54476e-05 0.000224677 0.000369736 0.000133441 0.000137222 0.000182265 0.000192723 0.000108886 0.000402829 0.000980208 0.000598527 0.000110323 0.000587375 0.00114314 0.00237607 0.000835473
6.75416e-05 2.07619e-05 -3.25894e-07 4.1707e-05 1.02257e-05 2.39625e-06 2.51726e-05 7.90393e-05 8.09946e-05 -7.74591e-06 0.000284517 0.00014701 6.22897e-06 0.000143126 0.000120773 1.43663e-05 0.000142522 0.000122009 -9.98458e-06 0.000151381 0.000457456 9.82432e-06 -7.6683e-06 -9.40938e-05 -4.70263e-06 -7.95514e-05 0.000147719 -4.77236e-06 -4.47672e-05 9.0874e-05 4.226e-06 8.55076e-05 0.000148605 5.98942e-05 5.0436e-07 -0.000173114 -3.09239e-05 6.35837e-05 2.1114e-05 -0.000201708 -6.90578e-05 -6.61512e-06 -0.000415579 5.43581e-05 5.07115e-05 -0.000121426 -0.000227162 7.16311e-06 0.000559058 1.85168e-06 -9.47448e-05 3.73985e-05 0.000340272 0.00101039 -2.38136e-05 0.000155508 4.96939e-05 0.000626707 0.000161218 -3.19881e-05 3.24829e-05 0.000114653 2.52452e-05 0.000132514 0.000204405 -2.79871e-06 -5.74475e-05 -6.85674e-05 -1.66452e-05 9.42233e-06 -8.59653e-05 4.82323e-06 -6.70132e-05 2.92834e-05 6.85973e-06 -0.000159283 8.75281e-05 0.000222692 0.00016215 -7.09031e-05 -5.65321e-05 3.40095e-05 -7.56586e-06 -7.35299e-05 -0.000130695 0.000393183 0.000399954 6.24649e-05 -0.000140624 -2.82416e-05 -0.000158764 0.000427375 0.000284545 0.000106031 5.72455e-05 8.39579e-05 0.000297455 0.00107136 0.00180248 0.000171266 0.000133572 0.000433795 0.00111779 0.00139096 0.00012276 -0.000192635 -0.000136796 6.62187e-06 -0.000302527 -8.28839e-05 0.000264225 7.41823e-06 0.000363776 0.000157605 -4.33629e-05 0.000923496 0.000411023 -3.80749e-05 0.00172705 0.000932573 -4.68426e-05 0.000122638 0.00109541 0.00092169 0.000381086 0.000280196 0.000598266 0.000601257 0.000520396 -5.65234e-05 0.00068677 0.00150465 0.00044305 0.000173874 0.000455448 0.000322538 0.00125613 0.0031861
9.40221e-05 2.96308e-05 2.27447e-06 9.08803e-05 0.000119628 6.50549e-06 -1.61629e-07 0.000218321 -5.38542e-05 -2.98294e-06 0.000274565 0.000278683 -4.29715e-06 6.41353e-05 -2.84172e-05 1.51746e-05 0.000290599 0.000360828 6.21608e-06 3.64822e-05 0.000739194 -9.95634e-06 0.000106716 0.000262192 -6.26346e-06 -0.000154084 -0.000270337 -7.66743e-06 3.05393e-05 0.000314121 -7.7952e-07 -1.6263e-05 2.77812e-05 0.000184102 -8.69401e-06 -0.000144847 5.22863e-05 0.000562768 2.56021e-05 -6.7993e-05 0.000261034 7.02309e-05 7.93135e-05 -1.14238e-06 8.94271e-05 -0.000225265 -0.000749443 -3.97954e-05 2.53021e-05 2.80214e-05 -0.000166595 0.00016507 0.000945009 0.00101794 4.7061e-05 0.000195168 1.13535e-05 0.000674653 0.000335076 -9.65441e-05 0.000424963 0.000989628 -9.97171e-06 -5.40601e-05 0.000191479 8.43938e-06 0.000117605 0.000259157 6.30014e-05 3.6485e-05 6.10493e-06 9.26343e-06 0.000148613 2.20238e-05 -0.000124503 6.28166e-05 2.74946e-05 0.000266802 0.000883731 0.000809428 0.00117252 -2.90009e-07 6.84929e-06 0.000120611 0.000534923 0.00107014 0.00108904 0.000265672 1.79712e-05 0.000111314 0.000826989 0.00152526 0.00269861 0.000124545 0.000191717 -0.000258054 0.000536416 0.00435658 0.00413934 0.000229108 0.000363523 0.000475416 0.00233129 0.00317288 0.000249314 0.000196866 -0.000313124 1.41547e-05 0.000299941 0.000333988 4.17228e-05 -2.26954e-05 0.000459641 0.000714701 0.000112806 0.000199687 0.00100147 0.000140197 0.000932573 0.0032917 0.00231978 -0.000146022 0.000595378 0.00260318 0.00256664 0.000207954 0.00129273 0.00258747 0.000762951 0.000495213 0.00130789 0.00320095 0.0018593 0.000322814 0.0020221 0.0045573 0.0103477 0.00491733
4.50982e-05 8.0629e-05 4.8164e-06 0.000154185 9.98996e-05 6.98696e-06 2.04237e-05 0.000190449 0.000135182 1.78943e-06 0.00028432 9.10349e-05 -3.71254e-05 -0.000213275 0.000196154 3.87227e-05 0.000348214 -0.000407013 -2.2995e-06 -0.000258078 0.000841968 -3.22905e-05 0.000171027 -0.000391044 2.10539e-05 9.7947e-06 -0.000149499 -5.72731e-06 0.000112101 0.000259699 -6.90287e-06 -0.000257934 0.000324513 8.03017e-05 -1.56373e-05 -9.23689e-05 0.000127422 8.4942e-05 2.9316e-05 -4.00199e-05 0.000567896 0.000172805 0.00067221 -4.96814e-05 5.55288e-05 -9.59367e-05 0.000896133 0.000728984 -0.000371602 8.01956e-05 -8.64098e-05 0.00139484 3.3e-05 0.00180673 -1.0202e-05 0.0001596 0.000448749 0.000531498 0.000403224 -2.22354e-05 0.000396536 0.00121203 -5.72896e-05 1.91975e-06 -5.98897e-06 1.2911e-05 0.000323088 -7.14872e-06 0.000515409 3.57984e-05 -2.85819e-05 0.00039351 0.000654367 3.41937e-06 -0.000148824 0.000620348 -8.64997e-05 0.000361889 0.000112471 0.00191856 -0.000325228 -3.20371e-05 -0.000240059 -0.000280904 0.0012451 0.000838545 0.00153522 0.000185792 0.000252179 -0.000815166 0.000196512 0.00330737 0.00387924 0.000109105 0.000296574 0.000265901 7.35373e-05 0.00382312 0.00413971 0.000179259 0.000266191 0.000446097 0.00157721 0.00478085 0.000158094 -0.000198298 0.000503042 1.23203e-05 0.000715341 0.000790439 -0.000136776 -4.06261e-05 0.000186067 -0.000236815 0.000196581 -0.000320697 -0.000291754 0.00023824 -4.68426e-05 0.00231978 0.00582149 7.25869e-05 0.000521448 0.00148393 0.00329239 1.28514e-05 0.001159 0.00342771 0.000664302 0.000934271 0.00121068 0.00435602 0.00224348 0.000696212 0.00380538 0.00780418 0.00806968 0.00546606
4.05833e-05 3.14484e-05 1.91284e-06 8.85786e-06 3.54555e-05 -1.13189e-06 5.30074e-06 3.66248e-05 0.000214053 4.44316e-06 8.17216e-07 -0.000230231 -2.55682e-05 0.000132024 5.43533e-05 3.18607e-05 -8.23269e-05 -0.000149786 -1.43238e-05 -1.04563e-05 -4.73629e-05 -1.05866e-05 1.40328e-05 -3.04735e-05 -1.93124e-05 0.000121362 -5.28524e-05 2.63594e-05 -3.20091e-05 -5.41516e-05 -8.17202e-07 1.50155e-05 4.08098e-05 0.000126622 -7.20757e-06 -3.70921e-05 4.30766e-06 2.13342e-05 -2.24439e-05 2.2487e-05 -8.2245e-05 0.000113689 -5.01798e-05 0.000132392 7.08206e-07 0.000111635 0.000259885 0.000602617 0.000760354 2.56153e-05 1.5903e-05 8.69606e-05 0.000409104 0.000332409 8.32192e-06 8.12846e-06 -5.32063e-06 0.000250146 0.000111481 2.29142e-05 -4.52594e-06 -0.000399523 -4.64678e-05 8.24639e-05 8.21566e-05 2.03171e-06 -2.51231e-05 5.10703e-05 -8.02788e-06 1.32325e-05 8.11188e-06 0.00010003 5.68525e-05 3.70199e-05 0.000159925 2.92255e-05 -2.30395e-05 0.000117313 0.000120627 -0.000349032 -0.000691996 -0.000111827 0.000177443 0.000315222 0.000126584 0.000376116 3.73865e-05 -4.91749e-05 1.79089e-05 0.000365522 0.000338921 0.00018339 -2.28504e-05 0.000150507 3.76423e-05 0.00015348 0.000473543 0.000364435 0.000671253 9.58378e-05 0.000147706 0.000229613 0.00111058 0.00138107 -3.56786e-05 9.87443e-05 7.95532e-05 9.24198e-07 -5.3297e-05 -5.26814e-06 8.88159e-05 -1.53706e-06 0.00010876 0.000160196 -1.90891e-05 0.000162826 0.000170811 -5.96872e-07 0.000122638 -0.000146022 7.25869e-05 0.00103576 -7.9872e-05 -0.000132089 -0.00019431 0.000162624 -8.13655e-05 8.60691e-05 0.000559031 3.32269e-05 0.000241694 0.000241044 0.000603136 0.000690086 0.00158596 0.00255899 0.00342426 0.00120076
3.48637e-05 4.10976e-06 -7.91241e-07 -6.84907e-05 -1.7093e-05 5.11985e-06 -0.000137158 9.19282e-05 0.000134692 -4.3868e-06 0.000132554 -2.52962e-05 -2.17388e-06 5.19829e-05 0.000411047 2.44305e-05 0.000161202 0.000160411 -1.72079e-05 0.000108761 -6.54916e-05 1.9156e-05 0.00011847 -1.09249e-05 -8.62287e-06 7.68731e-05 4.46704e-05 1.05685e-05 0.000108284 0.000218074 3.12337e-07 0.000190171 0.000232261 -0.000225852 4.81662e-06 0.000235127 6.71914e-05 -0.000413326 2.1438e-05 0.000108312 -0.000238284 4.10053e-05 -4.50699e-05 -0.000582912 -2.07428e-05 -0.000349014 0.000269265 0.000299476 -2.4889e-06 3.90542e-05 -0.000136901 0.000243662 -0.000351928 0.00152366 -9.58663e-05 -0.000269455 0.000440653 0.000131859 0.000578288 1.24717e-05 1.64403e-05 -0.000428125 6.6485e-05 -0.00021402 -0.000194835 3.99357e-06 -2.05173e-05 -0.000116703 0.000264323 -2.84182e-07 -0.000189106 -3.28915e-05 0.000728513 4.65321e-06 -0.000274136 0.00038986 2.26226e-05 -0.000334781 -0.000362154 0.000492828 -0.000398454 0.000152559 8.75263e-05 -0.000348033 1.6734e-05 -0.000558035 0.000281288 4.31922e-05 0.00030148 -0.000146094 -0.000429066 0.000841569 0.000173219 0.000292155 4.12761e-05 7.50834e-05 0.000178604 -0.000352196 0.00127329 0.000125659 8.72678e-05 0.000857662 0.00133778 0.000693824 0.000158195 -5.87955e-05 0.000793129 2.38549e-06 2.25346e-05 -8.93432e-06 -0.000193002 1.87029e-05 -0.000328195 -0.00031035 -2.90072e-05 0.0008409 0.000178107 -1.54476e-05 0.00109541 0.000595378 0.000521448 -7.9872e-05 0.00233616 0.000870756 0.000615626 0.00032801 0.000959152 0.000964634 -0.000244284 0.000365131 0.0010433 0.00138798 0.000910074 -0.000423518 0.000120787 -0.000171748 0.00112404 0.00241399
0.00021294 6.27613e-05 2.62913e-06 1.77822e-05 0.000178795 7.0113e-06 -2.14449e-06 0.000219124 -1.33433e-06 -2.19101e-06 0.000199795 0.000263248 -3.10076e-06 0.000119533 0.000242781 1.804e-05 0.000163519 8.94416e-05 3.65328e-05 0.000225157 0.00083894 -1.95288e-05 -2.57985e-05 0.000238172 -1.80311e-06 -6.70051e-05 -0.000208444 -1.80682e-05 -7.4866e-05 0.000187927 2.00564e-07 2.32672e-05 -0.000104086 5.12058e-05 1.91726e-06 -0.000166631 0.000167638 0.000576952 1.81096e-05 1.46007e-05 0.000359349 6.41245e-05 -9.79397e-05 8.61794e-05 5.61381e-05 8.09925e-05 -0.00110658 -0.000413423 0.000533418 8.26735e-06 -0.000219926 -2.21165e-05 0.00100993 0.000430783 0.000160131 0.000177865 0.000197257 0.000592008 -0.000141715 -9.97546e-05 0.000466329 0.00158627 -1.99161e-05 9.27045e-05 0.000316806 1.09349e-05 0.000232096 0.000439321 9.50785e-05 2.78622e-05 0.000217027 0.0001382 -0.000309305 7.23986e-05 0.000182409 -0.000211305 6.10544e-05 0.000145695 0.000342085 -0.000202012 0.00104177 0.000202695 -2.09285e-05 0.000848307 0.000698373 0.00132063 0.000969788 0.000304024 -0.000318262 5.15801e-05 0.00100255 0.000866566 0.00262866 0.000301396 0.000120758 0.000387913 0.00089578 0.00501519 0.00373004 0.000437126 -5.06069e-06 0.000123228 0.00315083 0.00412865 0.000142448 9.33621e-05 -0.000609752 1.07758e-05 -0.000192437 0.000200266 0.000604515 -1.8564e-05 0.000108536 0.000698222 4.63852e-05 -0.000183024 0.00130052 0.000224677 0.00092169 0.00260318 0.00148393 -0.000132089 0.000870756 0.00505443 0.00404604 -0.000117815 0.00205546 0.00289115 0.000578017 0.00121775 0.00215581 0.00310112 0.00227983 -0.000301917 0.00219997 0.00592859 0.0113745 0.00569498
8.63059e-05 8.02358e-05 5.02845e-06 8.21328e-05 0.000315974 1.1173e-05 0.000104226 0.000243164 0.00023372 2.65834e-06 0.000392714 0.000256924 2.75966e-06 -0.000310393 0.000273491 -1.49354e-05 0.00041375 0.000256514 5.31088e-05 -0.00010458 0.000583969 -1.81022e-05 0.000110369 0.000222598 -2.0581e-06 -3.47824e-05 -5.6959e-05 -1.16525e-05 0.00020047 0.000407823 -6.0228e-06 -0.000121345 -7.57376e-05 -6.04406e-05 4.71718e-06 -0.000122496 0.000260053 -0.000169255 4.24966e-05 -3.62604e-05 0.0011593 4.75105e-05 0.0006907 3.83773e-05 0.000182636 0.000111497 -0.000366749 0.000317545 -0.00116338 8.77826e-05 -0.000121531 0.000614922 9.18152e-06 0.00295189 8.05372e-05 0.000120202 0.000590299 0.0015199 0.00144626 -2.18228e-05 0.000347723 0.00108267 4.13191e-05 -0.000213436 0.000229132 2.1291e-05 0.000372479 0.000479023 0.000614796 2.6234e-05 1.8555e-05 0.00067806 0.000580755 6.9597e-05 -0.000146098 0.000393041 8.39131e-05 0.000260552 0.000475195 0.00128745 0.000504931 0.000163109 -0.000105967 0.000377757 0.00167976 0.00291349 0.00223777 0.000209923 0.000252203 0.000632298 0.00037223 0.00204841 0.00353391 0.000633103 0.000411295 0.000352361 0.00093181 0.00531903 0.00352884 0.000534076 0.000711717 0.000716666 0.00538033 0.00720396 -1.21459e-05 0.000191093 0.000174928 1.19601e-05 0.000670325 0.000323893 0.000542398 -1.14066e-05 0.000323076 0.000914396 8.15401e-05 0.000218247 0.000896996 0.000369736 0.000381086 0.00256664 0.00329239 -0.00019431 0.000615626 0.00404604 0.00690204 0.000193773 0.00116669 0.00626323 0.000686347 0.000186018 0.00575581 0.00855515 0.00379564 -1.14967e-05 0.00300146 0.00479811 0.0249585 0.00745031
3.68893e-05 1.6433e-05 3.11929e-06 -2.09097e-05 0.00012395 6.44567e-06 6.64469e-05 0.000186528 3.67738e-06 1.00985e-05 -7.6676e-06 0.000192537 1.94235e-06 -6.21778e-06 -0.000256448 -2.97616e-05 3.4966e-05 0.000402325 5.66632e-06 -0.000130805 -0.000430041 5.18718e-06 5.42145e-05 7.09725e-05 1.56687e-05 -0.00020148 0.000156745 -9.30892e-06 5.82816e-05 9.15827e-05 -4.75657e-06 0.000107486 -3.95689e-06 -0.000203711 6.50475e-06 4.75158e-05 8.15009e-05 7.8067e-05 -2.77007e-06 0.000116107 -3.74004e-05 2.17364e-05 5.06514e-05 0.000360588 0.000164565 0.000122478 0.000395393 -8.78358e-05 0.000995672 2.73206e-05 0.000160651 5.53543e-05 0.000447052 0.000110628 0.00017086 9.17851e-05 0.000150661 -0.000285448 0.000427438 -4.36112e-06 0.000212207 -0.000686339 4.10806e-05 2.95996e-06 0.000176117 8.41659e-06 -0.000141829 5.09704e-05 0.000388994 7.72268e-06 -0.000115391 1.77968e-05 0.00038106 2.01493e-05 5.31478e-05 0.000522272 4.82548e-05 7.90217e-05 0.000484139 0.000454252 0.000654769 -8.64689e-05 0.000330028 0.000273136 0.00025486 -0.000169368 0.000123301 -0.000133799 0.000239427 0.000184972 0.000952209 0.000537156 0.000290327 0.000158289 8.21992e-05 0.000176824 0.00176572 0.00133661 0.00153898 2.1643e-05 7.97646e-05 0.00152619 0.0020755 0.0025283 0.000130915 0.000189116 0.000357281 3.8889e-07 0.000107226 0.000466109 0.000301678 -2.85944e-06 0.000303923 0.000440765 8.66876e-05 0.000492835 0.000793845 0.000133441 0.000280196 0.000207954 1.28514e-05 0.000162624 0.00032801 -0.000117815 0.000193773 0.0018989 4.18122e-05 -0.000271122 0.00122981 0.000315783 0.000306872 0.00163802 0.00251273 0.000554447 0.00219053 0.0059651 0.00443723 0.00378598
0.000142966 8.48802e-05 -1.75731e-06 -1.82641e-05 4.29071e-05 5.59443e-06 -6.41391e-05 0.000135985 -6.43928e-05 5.53469e-06 5.54915e-05 0.000133594 -2.92336e-05 8.32212e-05 0.000263021 4.74779e-05 0.000151966 -0.000173093 1.16643e-05 6.75221e-05 0.000807046 -2.29159e-05 -5.01564e-05 -8.87505e-06 2.12653e-05 6.98629e-05 1.48218e-05 -3.44707e-05 -4.14595e-05 -0.000122716 6.30958e-06 7.28543e-05 0.000103282 -0.000112361 2.67378e-06 -2.01791e-05 -5.16565e-06 0.000267638 -6.76583e-07 0.000137964 -0.000120889 0.000107986 -0.000155469 -7.91287e-05 -5.93213e-05 -0.000110034 -0.000330178 -9.64405e-05 0.000124387 1.20605e-05 -0.00024334 -7.57146e-05 0.000583673 -0.000147195 3.25826e-05 0.000169344 -0.000310992 0.000105013 -0.000249253 3.13473e-05 0.000211971 0.00149959 8.09937e-05 0.0001603 0.000213904 5.23794e-06 0.000119919 0.00013264 1.05319e-05 1.56397e-05 0.000170241 0.000187508 0.00028716 2.05682e-05 0.000171771 -8.97426e-05 -6.23263e-06 0.000183745 -0.0001898 -0.00016561 0.000449725 0.000184646 -8.04796e-05 0.000108799 0.000540306 0.000742924 0.000728971 0.000108105 -7.98128e-05 -0.000454857 0.000399731 0.00107186 0.0019531 0.00018983 0.000276189 0.00016909 -2.99202e-05 0.00212466 0.00217633 0.000186461 -0.000315911 -0.000640456 -9.02018e-05 0.00186732 0.000247124 -9.43455e-05 -0.000276927 8.03271e-06 -0.000380422 2.01546e-05 0.000307461 -1.08962e-05 -0.000238279 0.000513122 4.84477e-05 -0.000732767 7.07329e-05 0.000137222 0.000598266 0.00129273 0.001159 -8.13655e-05 0.000959152 0.00205546 0.00116669 4.18122e-05 0.00254139 0.00132711 5.87274e-05 0.00217277 0.000796249 0.00132553 0.00119744 0.000385015 0.00218615 0.00611811 0.00276152 0.00319827
8.1085e-05 9.46927e-05 -6.45003e-07 0.000158291 0.000383005 7.80822e-06 3.13577e-05 0.000157422 0.000447835 7.33762e-06 0.000542822 1.04581e-06 -2.33595e-05 -0.000393641 0.000571978 1.72298e-05 0.000297418 0.000115455 4.50572e-05 4.7887e-07 0.000857461 6.15708e-06 0.000231078 0.000491345 -1.76722e-05 0.000322883 -0.000113047 1.09636e-05 0.000297655 0.000418439 8.52563e-06 -8.91126e-05 8.15201e-06 0.000178662 7.70076e-07 2.68643e-05 0.000228949 -0.000384983 3.84877e-05 7.72046e-05 0.00108501 0.000134017 0.000994139 0.000128548 0.000120818 2.15868e-05 0.000151545 0.000697222 -0.0021578 0.000145917 -0.000136583 0.000908643 -0.000602759 0.0040885 -0.000107374 -7.37724e-05 -4.89679e-05 0.00187829 0.00187789 0.000329901 -4.79079e-05 0.000950724 4.00237e-05 -0.000154285 0.000193185 1.61646e-05 0.000332806 0.000406372 0.000580987 2.84989e-05 3.66208e-05 0.000967056 0.00106624 6.35075e-05 -0.000353135 0.000546406 0.000134042 0.000303988 0.001022 0.00164869 0.000344333 0.000220624 -0.000141219 0.000229105 0.00151913 0.00381566 0.0030514 0.000315273 0.000499495 0.00123763 0.000349104 0.00422445 0.0043325 0.000574148 0.000581317 0.000104136 0.000674218 0.00522728 0.00389538 0.000521365 0.0012169 0.000517668 0.00698138 0.00763758 0.000393197 0.000300566 0.000541818 2.13779e-05 0.000888968 0.000278646 0.000473008 1.30378e-06 0.000368604 0.000996681 0.00017393 0.000503797 0.000462319 0.000182265 0.000601257 0.00258747 0.00342771 8.60691e-05 0.000964634 0.00289115 0.00626323 -0.000271122 0.00132711 0.00897953 0.00138925 0.000121918 0.00847098 0.0109482 0.00320959 0.00113415 0.00347694 0.00172865 0.0299364 0.0081876
0.000121025 3.9823e-05 -3.57964e-07 0.000298741 0.000340046 3.16261e-06 6.0311e-05 0.000455648 0.000177777 1.16351e-05 0.000160495 -9.97998e-05 6.71613e-06 7.39327e-05 0.000215046 -1.54457e-05 -0.000284881 -0.000117644 -1.45e-05 0.000201889 0.00060892 3.2158e-05 -3.0701e-05 0.000107492 2.82303e-07 0.000217483 -0.000264758 -1.33499e-05 3.97332e-05 0.000343597 1.17582e-05 -0.00021593 -0.000180475 0.000355547 -2.07406e-06 -5.09031e-05 -0.000114601 0.000772439 -2.07614e-05 8.67681e-05 0.00031576 6.55064e-05 0.000343301 0.000962641 0.000160267 0.000269422 0.000449097 0.00127543 0.00157195 8.58222e-05 0.0004089 0.000612021 0.000930012 2.29429e-05 0.000274842 0.000105736 0.000181128 9.09878e-06 0.000438832 0.000343717 0.000167798 0.000840935 -6.6635e-05 0.00035021 0.000328391 -2.96833e-07 -3.3513e-06 0.000240184 0.000319012 2.28052e-05 0.000314256 -1.61227e-05 0.000181206 9.29412e-05 0.000420011 0.000441668 0.000166585 0.000662813 0.000947756 0.000697632 0.000762771 5.1962e-06 0.00026455 0.000833262 0.00101861 0.00069913 0.000925732 4.67965e-05 0.00019427 0.000795937 0.00156291 0.00135285 0.00208828 -0.000402259 1.65057e-05 0.000559984 0.00144514 0.00370012 0.00125775 0.000154377 0.000335498 0.00246319 0.00406633 0.00410779 0.00053352 0.000391229 0.00010577 1.72684e-05 0.000312443 0.000899371 0.000546471 2.21645e-05 0.000872395 0.000622298 6.84568e-05 0.000477434 0.000909502 0.000192723 0.000520396 0.000762951 0.000664302 0.000559031 -0.000244284 0.000578017 0.000686347 0.00122981 5.87274e-05 0.00138925 0.00473915 0.000118366 0.000974087 0.00562042 0.00505835 0.00131396 0.00501374 0.0102188 0.0116535 0.00621809
9.83623e-05 9.7329e-05 -3.8365e-06 -2.72691e-05 1.23269e-05 7.91009e-06 3.08017e-05 0.000150954 -0.000138222 1.05528e-05 1.74915e-06 8.76695e-05 -2.72428e-05 8.92835e-05 5.29518e-05 4.70862e-05 -2.15536e-05 -0.000300752 -7.59696e-06 7.4554e-05 0.00044384 -1.70884e-05 -0.000104644 -0.000163397 4.34302e-05 6.37219e-05 -5.42427e-05 -3.92232e-05 1.90768e-06 -0.000254721 1.11384e-05 6.778e-05 0.000120132 -0.00031707 5.27468e-06 -8.07012e-05 -0.00020427 0.000410296 -9.91133e-06 6.84928e-05 -0.000259054 0.000101194 -0.000198627 0.000527752 -7.33876e-05 0.000120545 0.000427336 -2.4958e-05 0.000779374 -2.53164e-05 -6.52565e-05 0.0001824 0.00119335 -0.00189712 0.000109302 0.000241978 -3.47962e-05 -0.00131979 -0.000764415 1.23823e-05 0.000305611 0.0015263 0.000118135 0.00021666 0.000301307 2.42741e-06 6.68768e-05 0.000142959 0.000187329 1.09567e-05 0.000213584 0.000243464 0.000109463 1.94782e-05 0.000461405 0.0001667 -7.96405e-06 0.000207986 -0.000563201 -0.000432959 0.00108062 0.000110824 3.07463e-05 3.97119e-05 0.00063463 0.000352744 0.000425413 5.2398e-05 -0.000325791 -0.00159148 0.0011251 0.00110519 0.00265352 6.61769e-05 0.000210153 0.000432951 0.000518297 0.0028284 0.00157365 0.000122726 -0.000710137 -0.000963431 -0.00123843 0.00161251 0.000320908 -7.16821e-05 -0.000566076 9.70548e-06 -0.000376555 -0.000166041 0.000142519 -4.73755e-06 -0.000149912 0.000478517 4.26008e-05 -0.000706731 0.000225918 0.000108886 -5.65234e-05 0.000495213 0.000934271 3.32269e-05 0.000365131 0.00121775 0.000186018 0.000315783 0.00217277 0.000121918 0.000118366 0.00337135 -0.000133208 -0.000851104 0.0015624 0.0013226 0.00273408 0.00854278 -0.00266007 0.00290745
2.17726e-05 0.000152487 -3.5154e-06 7.27648e-05 0.000400547 7.78135e-06 0.000251174 0.000210061 0.00050585 -6.30441e-07 0.000387852 8.31912e-05 1.04192e-05 -0.000303622 0.000669728 -3.37096e-05 0.000157408 7.85174e-05 3.67461e-05 5.27708e-05 0.000289748 6.47147e-05 0.000301428 0.000823078 -6.43585e-05 0.000657146 0.000580981 3.40515e-05 0.000435785 0.000383458 1.36454e-05 7.90262e-05 5.12002e-05 0.0001984 1.01338e-05 1.49528e-05 0.000208538 -0.00100904 0.000100734 0.000135003 0.00159779 3.60553e-05 0.000783942 0.000180738 0.000251499 0.000457533 0.000990954 0.00162291 -0.00311058 0.00010943 -0.000273038 0.000321595 -0.000645747 0.00590428 -0.000224289 -0.000212318 -0.000447132 0.00318562 0.00136823 0.000218435 -0.000880759 -0.000118045 0.000146517 -0.000161148 0.000123763 2.1299e-05 0.000322436 0.000537426 0.000364328 2.85679e-05 -9.4535e-05 0.00116073 0.00134275 2.4596e-05 -9.43212e-05 0.000604577 0.000200345 7.15486e-05 0.00107153 0.000931571 -0.000570059 0.000332436 0.000161738 0.000603534 0.0012117 0.00481157 0.00424842 0.000159485 0.000486233 0.00190863 -0.000991784 0.00330858 0.00393866 0.00101526 0.000792259 0.000316695 0.00117292 0.00584765 0.00444113 0.000538523 0.00165656 0.00130627 0.00862431 0.00810454 0.000398052 0.000369509 0.000724341 2.37887e-05 0.000633879 -0.000168226 0.00082668 1.38616e-05 0.000192582 0.00153033 0.00015246 0.00102205 0.000589757 0.000402829 0.00068677 0.00130789 0.00121068 0.000241694 0.0010433 0.00215581 0.00575581 0.000306872 0.000796249 0.00847098 0.000974087 -0.000133208 0.0121635 0.014337 0.00301833 0.0026188 0.00316596 -0.00340816 0.0355089 0.00888758
0.000276492 0.000349095 4.40783e-08 0.000624794 0.000898341 1.09919e-05 0.000482305 0.00132717 0.000489323 6.72057e-06 0.000522858 0.00108368 3.10504e-05 3.18452e-05 0.00112551 -5.58199e-05 -0.000231904 -0.000139731 2.21407e-05 0.000348304 0.00221044 8.62985e-05 0.000533949 0.000692996 -7.92817e-05 0.000913052 0.00143755 -4.0947e-05 0.000495492 0.00131398 2.26713e-05 -0.000419611 4.09675e-05 0.00147341 4.45917e-06 4.33421e-05 3.10372e-05 -0.000355695 0.000154533 0.000165823 0.00257348 5.58475e-05 0.0013526 0.00102999 0.000571085 0.00149129 0.00222581 0.00466547 -0.00352976 0.000202428 -0.000151137 0.000204055 0.00146152 0.0126628 -0.000161752 6.6273e-05 -0.000492456 0.00817173 0.000726425 0.000386186 -0.00128521 0.00415638 -9.79853e-05 0.000527232 0.00024648 3.0923e-05 0.000829059 0.000820388 0.000170807 6.75005e-05 0.000479741 0.00128206 0.00268081 0.000113366 0.000429456 0.00135455 0.00042594 0.000649044 0.00248771 0.00323619 -0.00266018 0.000647662 0.000333594 0.0018141 0.00373276 0.00822491 0.00817643 0.00014542 0.000605617 0.00346685 -0.00133255 0.00752347 0.00809625 0.000801316 0.00132321 0.00175329 8.81524e-05 0.0111157 0.00934689 0.000742404 0.00252415 0.00389914 0.0170817 0.0148872 0.000609734 -0.00025366 0.00136477 5.50583e-05 0.00101598 0.00208121 0.00212116 4.4876e-05 0.00111839 0.00218579 0.000195101 0.00127032 0.000617571 0.000980208 0.00150465 0.00320095 0.00435602 0.000241044 0.00138798 0.00310112 0.00855515 0.00163802 0.00132553 0.0109482 0.00562042 -0.000851104 0.014337 0.0317577 0.0109729 0.00337637 0.0147447 0.0169473 0.0601251 0.0176125
0.000351338 0.000213666 -4.42782e-06 0.000391856 0.000743538 2.44952e-05 2.06888e-05 0.00129543 0.000330767 1.29852e-05 0.000422998 0.000134632 2.41019e-05 6.94461e-05 0.000992375 5.17818e-05 -7.06747e-06 0.0013824 -6.51916e-05 0.000199018 8.35155e-05 3.72421e-05 0.0007881 0.000610163 1.70017e-05 0.000330116 -0.000554549 -1.2474e-05 0.000348919 0.000952562 2.7836e-05 -9.06196e-05 -0.000338784 6.17198e-05 1.04314e-05 0.000478345 -0.000463043 0.00089323 4.00334e-05 7.03333e-05 0.000338434 0.000164389 0.00125123 -0.00018719 0.000161727 -0.000173352 0.00013641 0.0026065 0.00469256 0.000110757 0.000268488 0.00118727 0.00310703 0.00136269 0.000579091 -0.000339045 0.00142081 0.000140715 0.00282411 9.60145e-05 0.000613052 0.00145218 0.000342831 0.000191314 0.000430583 7.98002e-06 0.000164565 0.000941735 0.00144683 3.41439e-05 0.000518641 -0.000104034 0.00157449 0.000151136 0.000629656 0.0020859 0.000244269 0.00106126 0.00138079 0.0031497 0.00394591 2.02328e-05 0.00090457 0.00141828 0.00405338 0.00398089 0.00115161 2.48114e-05 0.000841827 0.00193599 0.00464893 0.00251095 0.000788401 0.00109685 3.17249e-05 0.0013269 0.0035541 0.00144348 0.000470724 0.00049974 0.000396803 0.00539629 0.0101494 0.0102628 0.000141393 0.00105714 0.000510803 4.75492e-05 0.00111384 0.00140168 0.000496678 6.20109e-05 0.000908674 0.0012626 1.13067e-05 0.00110834 0.00266195 0.000598527 0.00044305 0.0018593 0.00224348 0.000603136 0.000910074 0.00227983 0.00379564 0.00251273 0.00119744 0.00320959 0.00505835 0.0015624 0.00301833 0.0109729 0.0215259 0.0019252 0.0111362 0.0248064 0.035715 0.0123061
-4.9762e-05 9.24883e-05 -3.83361e-06 0.000127801 9.03755e-06 6.37524e-06 0.000203751 0.000189173 8.86225e-05 9.18278e-06 3.71219e-05 -0.000222095 -6.26541e-06 -9.21552e-05 5.20538e-06 2.47157e-05 0.000137305 -0.000139795 -5.57638e-05 3.50322e-06 2.17863e-05 2.88143e-05 0.000174979 -0.000232275 2.85935e-05 0.000219596 0.000558831 6.04184e-06 0.00024504 8.69039e-05 9.98608e-06 -8.52986e-05 0.000348904 -7.88682e-05 1.9996e-07 -0.000190517 -0.000176542 0.000246284 5.47564e-06 0.000256479 0.000589445 8.02229e-05 -5.29504e-05 0.000348223 8.28584e-05 -1.55176e-05 0.00115801 0.00168347 0.000709558 -8.02372e-05 -8.77506e-05 0.000544569 0.000680442 0.000446765 4.65142e-05 9.56024e-05 -0.000438812 -0.000465922 -8.36463e-05 8.10057e-05 -0.000339319 -0.000811046 0.0001882 0.0001616 1.68596e-05 9.47739e-06 9.15957e-05 0.000249846 -1.16492e-06 2.87525e-05 4.78649e-05 8.95082e-05 0.000276358 1.1339e-05 0.000404035 0.000418766 4.40359e-05 0.000571074 0.000356074 -7.6157e-06 0.000126044 -5.77714e-05 0.000241591 0.000439149 0.000914774 0.00176969 0.00132351 7.13226e-06 0.000159694 -0.000121911 0.000137575 0.00040844 0.00217171 0.000246997 0.000312859 -5.46842e-05 0.000145346 0.00329605 0.00184 0.000241399 0.000475014 0.000426057 0.0022236 0.00219486 0.000517883 0.000144114 -0.000295718 1.73619e-05 0.000117437 6.59532e-06 0.000159855 -9.94656e-06 0.000187492 0.000810932 0.000129236 -0.000228963 0.000208548 0.000110323 0.000173874 0.000322814 0.000696212 0.000690086 -0.000423518 -0.000301917 -1.14967e-05 0.000554447 0.000385015 0.00113415 0.00131396 0.0013226 0.0026188 0.00337637 0.0019252 0.00538149 0.00409324 0.00219826 0.00428714 0.00482128
0.000269551 0.000380503 -4.46667e-06 0.00042567 0.000470474 1.65608e-05 0.000211405 0.00109199 -0.000121751 2.75555e-05 0.000394957 0.00112025 -5.53798e-05 -0.000115652 0.000305879 8.11142e-05 0.000135496 0.000332872 -9.28294e-05 -0.000145894 0.000722871 0.000101701 0.000484605 -5.98792e-05 -9.05392e-05 0.000278369 0.000641177 4.3011e-05 0.000314103 0.000886194 2.88795e-05 -0.000143106 0.000340551 0.000846888 -1.02152e-06 0.000199319 -6.96443e-05 0.000984287 5.00197e-05 0.000212484 0.00042312 0.000316795 0.000857824 0.00147327 0.000217694 0.000750511 0.00191752 0.00267015 0.00335177 -5.50647e-05 0.000677989 0.000354058 0.00341411 0.000898328 0.000271072 0.000299883 0.000580859 0.00141076 0.00175269 0.000428483 0.000529872 0.0015691 -0.000368406 0.0007678 0.000371085 1.84001e-05 0.000450176 0.000598916 0.000600363 5.23796e-05 0.000774583 0.000787576 0.00179397 0.000142017 0.00056135 0.00209445 0.000176378 0.0010965 0.00180082 0.00234756 0.000177888 0.00018871 0.000533736 0.0026657 0.00522975 0.00376475 0.00133343 0.00058819 0.000587144 0.00121907 0.00610988 0.00721353 0.00296864 0.0012048 0.000125719 0.00155929 0.00562677 0.00446766 0.00590804 0.00120585 -0.000380288 0.00332932 0.0114373 0.010615 0.000314883 -0.000663359 0.00023816 5.89438e-05 0.000663274 0.00285582 0.000705327 6.81039e-05 0.00182706 0.000890386 0.00021169 -0.000193833 0.0016004 0.000587375 0.000455448 0.0020221 0.00380538 0.00158596 0.000120787 0.00219997 0.00300146 0.00219053 0.00218615 0.00347694 0.00501374 0.00273408 0.00316596 0.0147447 0.0111362 0.00409324 0.0280761 0.0589694 0.0411057 0.00956056
0.000772213 0.000801681 -8.22616e-06 0.000665785 0.000985029 4.28665e-05 0.000432467 0.00221644 -0.000650001 7.26163e-05 0.000893429 0.0032069 -0.000134214 -0.000185566 0.000198825 0.000159598 0.000529768 0.000915615 -9.42003e-05 -0.000834506 0.0017418 0.000142706 0.000655736 -0.000150646 -0.000112792 -0.000654998 -0.000623067 4.18034e-05 0.000277576 0.00123937 5.80842e-05 -4.43244e-05 0.000436565 0.00100255 6.90872e-06 0.000162 -0.000556206 0.0024745 6.04509e-05 0.000173781 -0.00152777 0.000625972 0.00147131 0.00391733 0.00034368 0.00121679 0.0020431 0.00082064 0.0118657 -0.000124677 0.00214588 0.000948401 0.00784962 -0.00896165 0.00122736 0.00151053 0.00306525 -0.00321758 0.00514092 0.000597076 0.00378965 0.00490759 -0.000581595 0.00164233 0.0016476 1.9102e-05 0.00062935 0.000718273 0.00259104 6.7343e-05 0.00165216 0.00198704 0.00316586 0.000341347 0.00112 0.00504065 0.000361776 0.00286528 0.00305638 0.00423971 0.0038433 0.000310415 0.00104374 0.00537958 0.0120682 0.00360339 -0.00203713 0.00133544 0.000877185 -0.00044085 0.0195389 0.0177469 0.00470306 0.00217833 -0.000846822 0.00348302 0.018929 0.00582426 0.012846 0.00233794 -0.00379153 0.00618038 0.0113956 0.0226227 -0.000167387 -0.00153591 4.58098e-05 0.000112171 0.00111298 0.0067856 0.000695485 0.000179169 0.00486382 0.000880945 0.000276816 -0.00163844 0.00466095 0.00114314 0.000322538 0.0045573 0.00780418 0.00255899 -0.000171748 0.00592859 0.00479811 0.0059651 0.00611811 0.00172865 0.0102188 0.00854278 -0.00340816 0.0169473 0.0248064 0.00219826 0.0589694 0.159401 0.0717537 0.0189273
0.000859011 0.0013221 -8.08866e-06 0.00103475 0.00270631 6.15227e-05 0.000684945 0.00302831 0.00161018 7.66914e-05 0.00228782 0.00231442 -0.000110566 -2.02621e-05 0.00383095 0.000213788 0.000850113 0.00482516 -7.52516e-05 0.000984813 -3.42586e-05 0.000219177 0.00177225 0.00397128 -0.00028618 0.00178614 0.00358138 9.80254e-05 0.00199695 0.00263777 7.11184e-05 0.000206573 -0.00124515 0.00238675 1.32036e-05 0.000875197 -0.000129377 7.77039e-05 0.000247543 -7.60651e-05 0.00693531 0.000761982 0.00440345 -0.00312756 0.000834593 0.000768954 0.000796755 0.0157966 -0.00566755 0.000465884 -2.90859e-05 0.00247003 0.00813401 0.0205213 -0.000274898 -0.00129943 -0.000350978 0.0156606 0.0217286 0.000960586 -0.00165647 0.00318578 -6.41813e-05 -0.0019642 0.00178204 8.84719e-05 0.00117195 0.00469051 0.00330754 0.000165094 0.00209978 0.00367769 0.00486821 0.000503557 0.000290958 0.00236559 0.000705658 0.00168438 0.00765442 0.0111226 0.0108595 0.000144202 0.00223149 0.00562732 0.0115917 0.02057 0.0169897 0.0010662 0.00453191 0.014933 0.00654765 0.0113724 0.0207106 0.00568301 0.00292722 0.00295361 0.00797158 0.0335349 0.0131205 0.0036575 0.00657151 0.0127689 0.0496125 0.0388757 -0.00136407 0.00544503 0.00279859 0.000135233 0.00542484 0.000676621 0.00275554 0.000145473 0.00413154 0.00967318 0.000467218 0.00474548 0.00675182 0.00237607 0.00125613 0.0103477 0.00806968 0.00342426 0.00112404 0.0113745 0.0249585 0.00443723 0.00276152 0.0299364 0.0116535 -0.00266007 0.0355089 0.0601251 0.035715 0.00428714 0.0411057 0.0717537 0.300273 0.0347638
0.00105571 0.000523804 1.23113e-05 0.00056649 0.00130359 1.64668e-05 0.00118591 0.000556004 0.00156728 3.15808e-05 0.000811069 0.0013063 1.84291e-05 0.00111412 0.000833931 -2.9422e-06 -0.000190858 0.000430461 0.000241333 0.000762939 0.00225072 -0.000104644 0.000467606 0.00112894 0.000109269 9.7007e-05 0.000421404 2.25614e-05 0.000193041 0.000577465 6.82852e-07 -0.000142052 0.000700285 0.00103485 -1.12439e-05 -0.000494459 0.000296503 0.00109102 9.76322e-05 0.000561431 0.000566327 0.000172669 0.000473261 0.00224641 0.000702743 0.000924583 0.00164101 0.00149747 0.00333541 0.000101569 9.00139e-05 0.00182545 0.00398308 0.00786574 0.000374108 0.000652208 0.00164792 0.00372276 0.00215473 0.000241642 0.000712076 0.000601741 0.000708173 0.000793452 0.00149489 4.03966e-05 0.000332923 0.00071152 0.00136513 0.000117386 -0.000133025 0.000619621 0.000845068 0.00018763 0.000883618 0.000845552 0.00066665 0.00122723 0.00205033 0.00232101 0.00231 0.000197142 0.00108043 0.0022308 0.00367788 0.007317 0.00562787 9.08392e-05 0.000134417 0.00101195 0.00467818 0.0121719 0.012429 0.00120307 0.000815242 0.0019298 0.00817402 0.0214671 0.0190815 0.00019167 0.00106084 0.004746 0.0159972 0.0224541 -0.000571063 0.000582762 0.00129105 4.32756e-05 0.000809499 0.00271157 0.00268908 -2.31449e-05 0.00210936 0.00277076 0.000283498 0.0022226 0.00335147 0.000835473 0.0031861 0.00491733 0.00546606 0.00120076 0.00241399 0.00569498 0.00745031 0.00378598 0.00319827 0.0081876 0.00621809 0.00290745 0.00888758 0.0176125 0.0123061 0.00482128 0.00956056 0.0189273 0.0347638 0.0527545


==> anc/microboone_cc_inclusive_cross_section.txt <==
bin# enu_low enu_high costheta_low costheta_high pmu_low pmu_high measurement uncertainty
0 0.2 0.705 -1 -0.5 0 0.18 0.0709726 0.023049
1 0.2 0.705 -1 -0.5 0.18 0.3 0.235594 0.021848
2 0.2 0.705 -1 -0.5 0.3 2.5 0.000638224 0.00115614
3 0.2 0.705 -0.5 0 0 0.18 0.0732294 0.0170313
4 0.2 0.705 -0.5 0 0.18 0.3 0.267994 0.0201661
5 0.2 0.705 -0.5 0 0.3 2.5 0.00938198 0.000996227
6 0.2 0.705 0 0.27 0 0.18 0.0855564 0.022244
7 0.2 0.705 0 0.27 0.18 0.3 0.319366 0.0346418
8 0.2 0.705 0 0.27 0.3 0.45 0.250573 0.0312058
9 0.2 0.705 0 0.27 0.45 2.5 0.00191094 0.00216864
10 0.2 0.705 0.27 0.45 0 0.3 0.169301 0.0262236
11 0.2 0.705 0.27 0.45 0.3 0.45 0.426607 0.0455033
12 0.2 0.705 0.27 0.45 0.45 2.5 0.0102717 0.00386964
13 0.2 0.705 0.45 0.62 0 0.3 0.160524 0.0286338
14 0.2 0.705 0.45 0.62 0.3 0.45 0.38185 0.0504839
15 0.2 0.705 0.45 0.62 0.45 2.5 0.0105201 0.00491027
16 0.2 0.705 0.62 0.76 0 0.3 0.127292 0.0307115
17 0.2 0.705 0.62 0.76 0.3 0.45 0.409554 0.0547314
18 0.2 0.705 0.62 0.76 0.45 2.5 0.0403038 0.00552345
19 0.2 0.705 0.76 0.86 0 0.3 0.107496 0.0310588
20 0.2 0.705 0.76 0.86 0.3 0.45 0.372385 0.0523646
21 0.2 0.705 0.76 0.86 0.45 2.5 0.0173439 0.00508544
22 0.2 0.705 0.86 0.94 0 0.3 0.101075 0.0236496
23 0.2 0.705 0.86 0.94 0.3 0.45 0.241439 0.0405678
24 0.2 0.705 0.86 0.94 0.45 2.5 0.0502905 0.00595724
25 0.2 0.705 0.94 1 0 0.3 0.0595401 0.0336052
26 0.2 0.705 0.94 1 0.3 0.45 0.0924899 0.045205
27 0.2 0.705 0.94 1 0.45 2.5 0.0343811 0.00554094
28 0.705 1.05 -1 -0.5 0 0.18 0.0558711 0.0213989
29 0.705 1.05 -1 -0.5 0.18 0.3 0.130165 0.0294761
30 0.705 1.05 -1 -0.5 0.3 2.5 0.00850124 0.00263299
31 0.705 1.05 -0.5 0 0 0.18 0.0390272 0.018477
32 0.705 1.05 -0.5 0 0.18 0.3 0.245301 0.0265895
33 0.705 1.05 -0.5 0 0.3 0.45 0.31093 0.0359603
34 0.705 1.05 -0.5 0 0.45 2.5 0.00576836 0.00181492
35 0.705 1.05 0 0.27 0 0.18 0.00528147 0.021373
36 0.705 1.05 0 0.27 0.18 0.3 0.289697 0.0352839
37 0.705 1.05 0 0.27 0.3 0.45 0.430487 0.0552308
38 0.705 1.05 0 0.27 0.45 2.5 0.0127265 0.005
39 0.705 1.05 0.27 0.45 0 0.3 0.141056 0.0258762
40 0.705 1.05 0.27 0.45 0.3 0.45 0.429385 0.0498099
41 0.705 1.05 0.27 0.45 0.45 2.5 0.046224 0.00886637
42 0.705 1.05 0.45 0.62 0 0.3 0.120574 0.0304061
43 0.705 1.05 0.45 0.62 0.3 0.45 0.525182 0.0600812
44 0.705 1.05 0.45 0.62 0.45 2.5 0.110098 0.0118903
45 0.705 1.05 0.62 0.76 0 0.3 0.168926 0.0323562
46 0.705 1.05 0.62 0.76 0.3 0.45 0.631512 0.0715063
47 0.705 1.05 0.62 0.76 0.45 0.61 0.814323 0.0960632
48 0.705 1.05 0.62 0.76 0.61 0.77 0.880458 0.0998269
49 0.705 1.05 0.62 0.76 0.77 2.5 0.0208871 0.00819853
50 0.705 1.05 0.76 0.86 0 0.3 0.0646138 0.0222846
51 0.705 1.05 0.76 0.86 0.3 0.45 0.641784 0.0734303
52 0.705 1.05 0.76 0.86 0.45 0.61 1.12237 0.0953681
53 0.705 1.05 0.76 0.86 0.61 0.77 1.47283 0.131572
54 0.705 1.05 0.76 0.86 0.77 2.5 0.0701912 0.0148354
55 0.705 1.05 0.86 0.94 0 0.3 0.0973565 0.0250825
56 0.705 1.05 0.86 0.94 0.3 0.45 0.467436 0.0597022
57 0.705 1.05 0.86 0.94 0.45 0.61 0.88862 0.104777
58 0.705 1.05 0.86 0.94 0.61 0.77 1.42997 0.132039
59 0.705 1.05 0.86 0.94 0.77 2.5 0.124125 0.0202129
60 0.705 1.05 0.94 1 0 0.45 0.15772 0.0345301
61 0.705 1.05 0.94 1 0.45 0.77 0.7553 0.101569
62 0.705 1.05 0.94 1 0.77 2.5 0.192579 0.0198929
63 1.05 1.57 -1 -0.5 0 0.18 0.0442322 0.0230722
64 1.05 1.57 -1 -0.5 0.18 0.3 0.111819 0.0232032
65 1.05 1.57 -1 -0.5 0.3 2.5 0.00250507 0.00187689
66 1.05 1.57 -0.5 0 0 0.18 0.0566649 0.0165993
67 1.05 1.57 -0.5 0 0.18 0.3 0.0901961 0.0248316
68 1.05 1.57 -0.5 0 0.3 0.45 0.12586 0.0316166
69 1.05 1.57 -0.5 0 0.45 2.5 0.00429121 0.00228453
70 1.05 1.57 0 0.27 0 0.18 0.0208522 0.0210024
71 1.05 1.57 0 0.27 0.18 0.3 0.224846 0.0358641
72 1.05 1.57 0 0.27 0.3 0.45 0.263657 0.0455521
73 1.05 1.57 0 0.27 0.45 2.5 0.0339381 0.00603328
74 1.05 1.57 0.27 0.45 0 0.3 0.0939799 0.0238973
75 1.05 1.57 0.27 0.45 0.3 0.45 0.205909 0.0445993
76 1.05 1.57 0.27 0.45 0.45 2.5 0.0704047 0.00989776
77 1.05 1.57 0.45 0.62 0 0.3 0.0602037 0.0266296
78 1.05 1.57 0.45 0.62 0.3 0.45 0.287668 0.0479951
79 1.05 1.57 0.45 0.62 0.45 0.61 0.427236 0.0644991
80 1.05 1.57 0.45 0.62 0.61 0.77 0.603656 0.0970622
81 1.05 1.57 0.45 0.62 0.77 2.5 0.0363803 0.0133837
82 1.05 1.57 0.62 0.76 0 0.3 0.102666 0.0251526
83 1.05 1.57 0.62 0.76 0.3 0.45 0.291925 0.0450286
84 1.05 1.57 0.62 0.76 0.45 0.61 0.615084 0.0599257
85 1.05 1.57 0.62 0.76 0.61 0.77 0.97828 0.0957515
86 1.05 1.57 0.62 0.76 0.77 0.97 0.644955 0.0723143
87 1.05 1.57 0.62 0.76 0.97 2.5 0.041795 0.0161318
88 1.05 1.57 0.76 0.86 0 0.3 0.0435896 0.0295293
89 1.05 1.57 0.76 0.86 0.3 0.45 0.16153 0.0668663
90 1.05 1.57 0.76 0.86 0.45 0.61 0.663097 0.0829388
91 1.05 1.57 0.76 0.86 0.61 0.77 1.37531 0.130602
92 1.05 1.57 0.76 0.86 0.77 0.97 1.33551 0.127295
93 1.05 1.57 0.76 0.86 0.97 2.5 0.170166 0.0307881
94 1.05 1.57 0.86 0.94 0 0.3 0.0918512 0.0235038
95 1.05 1.57 0.86 0.94 0.3 0.45 0.22285 0.0476486
96 1.05 1.57 0.86 0.94 0.45 0.77 0.742581 0.104152
97 1.05 1.57 0.86 0.94 0.77 0.97 1.90415 0.183532
98 1.05 1.57 0.86 0.94 0.97 1.28 1.6181 0.170237
99 1.05 1.57 0.86 0.94 1.28 2.5 0.0741723 0.0218483
100 1.05 1.57 0.94 1 0 0.45 0.0576285 0.0389522
101 1.05 1.57 0.94 1 0.45 0.77 0.482521 0.0820434
102 1.05 1.57 0.94 1 0.77 0.97 1.45487 0.169665
103 1.05 1.57 0.94 1 0.97 1.28 2.38405 0.203607
104 1.05 1.57 0.94 1 1.28 2.5 0.234404 0.034135
105 1.57 4 -1 -0.5 0 0.18 0.0679254 0.0486915
106 1.57 4 -1 -0.5 0.18 0.3 0.0826194 0.0452615
107 1.57 4 -1 -0.5 0.3 2.5 0.00553731 0.00188345
108 1.57 4 -0.5 0 0 0.18 0.0291107 0.0355004
109 1.57 4 -0.5 0 0.18 0.3 -0.0123948 0.0462749
110 1.57 4 -0.5 0 0.3 0.45 0.0330903 0.0409784
111 1.57 4 -0.5 0 0.45 2.5 0.00794078 0.00429547
112 1.57 4 0 0.27 0 0.3 -0.00919755 0.0389753
113 1.57 4 0 0.27 0.3 0.45 0.124365 0.0475915
114 1.57 4 0 0.27 0.45 2.5 0.000363118 0.0110827
115 1.57 4 0.27 0.45 0 0.3 -0.0343323 0.0513893
116 1.57 4 0.27 0.45 0.3 0.45 0.0723583 0.0486759
117 1.57 4 0.27 0.45 0.45 2.5 0.0246013 0.0167441
118 1.57 4 0.45 0.62 0 0.3 0.0290654 0.0415578
119 1.57 4 0.45 0.62 0.3 0.45 0.185122 0.0573733
120 1.57 4 0.45 0.62 0.45 0.77 0.274059 0.0762987
121 1.57 4 0.45 0.62 0.77 2.5 0.0583378 0.0321832
122 1.57 4 0.62 0.76 0 0.3 0.0879115 0.0483338
123 1.57 4 0.62 0.76 0.3 0.45 0.278008 0.0710945
124 1.57 4 0.62 0.76 0.45 0.77 0.418591 0.0830785
125 1.57 4 0.62 0.76 0.77 2.5 0.14875 0.0435763
126 1.57 4 0.76 0.86 0 0.45 0.158743 0.0504122
127 1.57 4 0.76 0.86 0.45 0.77 0.460029 0.0947604
128 1.57 4 0.76 0.86 0.77 2.5 0.349698 0.0688415
129 1.57 4 0.86 0.94 0 0.45 0.157204 0.0580633
130 1.57 4 0.86 0.94 0.45 0.77 0.435125 0.110288
131 1.57 4 0.86 0.94 0.77 1.28 1.11793 0.178207
132 1.57 4 0.86 0.94 1.28 2.5 1.01927 0.146717
133 1.57 4 0.94 1 0 0.77 0.0885342 0.0733586
134 1.57 4 0.94 1 0.77 0.97 0.748065 0.167559
135 1.57 4 0.94 1 0.97 1.28 1.59519 0.399251
136 1.57 4 0.94 1 1.28 1.6 3.08815 0.547971
137 1.57 4 0.94 1 1.6 2.5 1.28248 0.229684

